Transit Timing Observations from Kepler: VI. Transit Timing Variation Candidates in the First Seventeen Months from Polynomial Models

Transit timing variations provide a powerful tool for confirming and characterizing transiting planets, as well as detecting non-transiting planets. We report the results an updated TTV analysis for 1481 planet candidates (Borucki et al. 2011; Batalha et al. 2012) based on transit times measured during the first sixteen months of Kepler observations. We present 39 strong TTV candidates based on long-term trends (2.8% of suitable data sets). We present another 136 weaker TTV candidates (9.8% of suitable data sets) based on excess scatter of TTV measurements about a linear ephemeris. We anticipate that several of these planet candidates could be confirmed and perhaps characterized with more detailed TTV analyses using publicly available Kepler observations. For many others, Kepler has observed a long-term TTV trend, but an extended Kepler mission will be required to characterize the system via TTVs. We find that the occurrence rate of planet candidates that show TTVs is significantly increased (~68%) for planet candidates transiting stars with multiple transiting planet candidate when compared to planet candidates transiting stars with a single transiting planet candidate.

==> anc/tab_ttv_stats_electronic.txt <==
   1.01  425.1  149  1.8 1   0  317.647552 0.000005   2.470613 0.000000  317.647552 0.000005   2.470613 0.000000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.1   0.1   0.1  1.96E-001  1.00E+000  2.08E-001  9.98E-001  1.95E-001  9.99E-001  1.00E+000  1.00E+000  4.89E-001  5.03E-001  5.14E-001  5.18E-001  5.29E-001  5.16E-001
   2.01  326.5  208  3.9 1   0  314.516602 0.000013   2.204735 0.000000  314.516602 0.000013   2.204735 0.000000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.3   0.2   0.3  5.52E-001  1.00E+000  5.47E-001  1.00E+000  6.78E-001  9.99E-001  9.99E-001  9.99E-001  5.03E-001  4.06E-001  4.03E-001  4.18E-001  4.15E-001  5.12E-001
   3.01  207.6   77  2.4 1   0  292.426941 0.000027   4.887802 0.000001  292.426941 0.000027   4.887802 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.4   0.2   0.3  8.97E-001  9.96E-001  9.07E-001  9.58E-001  9.01E-001  8.17E-001  9.11E-001  9.11E-001  4.80E-001  4.88E-001  5.08E-001  5.02E-001  5.22E-001  5.14E-001
   4.01   19.3   84  2.4 1   0  267.597137 0.000202   3.849365 0.000007  267.597137 0.000202   3.849365 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.9   1.7   2.4  9.03E-001  1.00E+000  9.04E-001  1.00E+000  9.05E-001  9.98E-001  9.99E-001  9.99E-001  4.95E-001  4.91E-001  4.96E-001  5.07E-001  5.12E-001  5.17E-001
   5.01   30.7   87  1.9 1   0  309.769836 0.000112   4.780324 0.000004  309.769836 0.000112   4.780324 0.000004  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.5   1.0   1.8  6.23E-003  9.73E-001  5.61E-003  6.92E-001  4.73E-003  5.03E-001  1.86E-001  1.86E-001  5.13E-001  5.31E-001  5.19E-001  5.34E-001  5.21E-001  5.03E-001
   7.01   22.8  116  4.0 1   0  326.559326 0.000228   3.213663 0.000005  326.559326 0.000228   3.213663 0.000005  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.6   2.3   3.2  8.91E-001  9.97E-001  8.93E-001  9.71E-001  8.93E-001  9.24E-001  9.88E-001  9.88E-001  4.95E-001  4.93E-001  4.98E-001  5.06E-001  5.11E-001  5.13E-001
  10.01  113.0  127  3.3 1   0  314.783569 0.000039   3.522499 0.000001  314.783569 0.000039   3.522499 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.7   0.4   0.6  9.47E-001  1.00E+000  9.42E-001  1.00E+000  9.34E-001  1.00E+000  1.00E+000  1.00E+000  5.11E-001  5.28E-001  5.18E-001  5.44E-001  5.33E-001  5.16E-001
  12.01  149.8   24  7.5 1   0  329.568970 0.000123  17.855143 0.000015  329.568970 0.000123  17.855143 0.000015  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.0   0.7   0.9  3.61E-001  5.88E-001  3.13E-001  4.81E-001  3.28E-001  9.29E-001  8.61E-001  8.61E-001  5.38E-001  5.30E-001  4.92E-001  5.76E-001  5.38E-001  5.46E-001
  13.01  205.6  218  3.2 1   0  332.211975 0.000163   1.763587 0.000002  332.211975 0.000163   1.763587 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.5   1.2   1.2  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  5.11E-001  5.24E-001  5.14E-001  5.35E-001  5.24E-001  5.10E-001
  17.01  223.2  142  3.6 1   0  322.965851 0.000027   3.234699 0.000001  322.965851 0.000027   3.234699 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.5   0.3   0.4  9.97E-001  1.00E+000  9.97E-001  1.00E+000  9.98E-001  1.00E+000  1.00E+000  1.00E+000  5.02E-001  4.64E-001  4.61E-001  4.81E-001  4.78E-001  5.17E-001
  18.01  139.4  127  4.4 1   0  311.390198 0.000042   3.548465 0.000001  311.390198 0.000042   3.548465 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.7   0.5   0.6  9.31E-001  9.81E-001  9.23E-001  9.91E-001  9.18E-001  9.98E-001  1.00E+000  1.00E+000  5.18E-001  5.25E-001  5.08E-001  5.15E-001  4.98E-001  4.90E-001
  20.01  316.4   84  4.7 1   0  317.030579 0.000024   4.437965 0.000001  317.030579 0.000024   4.437965 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.3   0.2   0.3  9.07E-001  9.98E-001  9.01E-001  9.97E-001  9.21E-001  1.00E+000  1.00E+000  1.00E+000  5.08E-001  4.67E-001  4.59E-001  4.76E-001  4.68E-001  5.09E-001
  22.01  184.4   57  4.1 1   0  323.318329 0.000042   7.891451 0.000002  323.318329 0.000042   7.891451 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.5   0.3   0.4  8.05E-001  1.00E+000  7.77E-001  1.00E+000  7.47E-001  1.00E+000  9.95E-001  9.95E-001  5.27E-001  5.53E-001  5.26E-001  5.04E-001  4.77E-001  4.51E-001
  41.01   13.9   35  6.5 1   0  312.265228 0.000922  12.815731 0.000083  312.265228 0.000922  12.815731 0.000083  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.0   4.2   7.7  4.34E-001  9.97E-001  3.90E-001  9.96E-001  3.82E-001  9.11E-001  9.26E-001  9.26E-001  5.33E-001  5.39E-001  5.06E-001  5.74E-001  5.42E-001  5.35E-001
  41.02    3.9   62  4.4 1   0  314.112335 0.001831   6.887062 0.000081  314.112335 0.001831   6.887062 0.000081  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.4  12.9  24.5  1.45E-002  9.96E-001  1.25E-002  9.34E-001  1.10E-002  9.52E-001  9.64E-001  9.64E-001  5.19E-001  5.36E-001  5.17E-001  5.62E-001  5.43E-001  5.26E-001
  41.03    5.5   12  5.9 1   0  334.316376 0.003827  35.332794 0.000871  334.316376 0.003827  35.332794 0.000871  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.0   8.2  17.3  4.55E-001  9.67E-001  4.84E-001  4.96E-001  5.29E-001  6.01E-001  7.05E-001  7.05E-001  4.81E-001  4.48E-001  4.68E-001  4.27E-001  4.46E-001  4.77E-001
  42.01   33.1   27  4.6 1   3  328.234222 0.000359  17.834249 0.000046  328.234222 0.000359  17.834249 0.000046  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.7   3.1   4.1  2.81E-005  2.34E-004  1.72E-002  2.91E-001  3.00E-002  2.13E-001  3.67E-001  3.67E-001  1.60E-001  1.37E-001  4.55E-001  2.71E-002  1.64E-001  1.95E-001
  44.01  384.9    8 19.7 1   0  359.344971 0.000322  66.467644 0.000141  359.344971 0.000322  66.467644 0.000141  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.3   0.9   1.6  6.91E-002  4.02E-001  2.81E-001  7.24E-001  4.45E-001  9.58E-001  9.01E-001  9.01E-001  3.22E-001  2.47E-001  3.98E-001  3.80E-001  5.30E-001  6.17E-001
  46.01   21.2  132  3.9 1   0  320.167877 0.000240   3.487687 0.000006  320.167877 0.000240   3.487687 0.000006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.0   2.4   4.0  3.18E-001  1.00E+000  2.96E-001  1.00E+000  3.16E-001  1.00E+000  1.00E+000  1.00E+000  5.18E-001  5.02E-001  4.85E-001  5.20E-001  5.03E-001  5.18E-001
  49.01   12.0   51  3.0 1   0  316.835419 0.000466   8.313747 0.000026  316.835419 0.000466   8.313747 0.000026  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.8   2.9   4.2  8.65E-001  9.86E-001  8.43E-001  9.88E-001  8.58E-001  9.95E-001  9.84E-001  9.84E-001  5.27E-001  5.03E-001  4.77E-001  5.23E-001  4.96E-001  5.20E-001
  51.01   62.8   34  3.4 1   0  379.869934 0.000191  10.431130 0.000015  379.869934 0.000191  10.431130 0.000015  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.7   1.4   1.7  2.01E-001  1.58E-001  1.75E-001  2.76E-001  1.62E-001  7.55E-001  3.46E-001  3.46E-001  5.30E-001  5.47E-001  5.17E-001  5.52E-001  5.23E-001  5.05E-001
  63.01   54.9   48  2.9 1   0  337.262115 0.000078   9.434151 0.000005  337.262115 0.000078   9.434151 0.000005  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.9   0.5   0.7  6.80E-001  9.90E-001  6.43E-001  9.83E-001  6.59E-001  9.73E-001  9.84E-001  9.84E-001  5.28E-001  5.13E-001  4.86E-001  5.40E-001  5.12E-001  5.26E-001
  64.01    6.4  215  1.6 1   0  305.161072 0.000157   1.951092 0.000002  305.161072 0.000157   1.951092 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.5   2.0   2.9  9.96E-001  1.00E+000  9.96E-001  1.00E+000  9.97E-001  1.00E+000  1.00E+000  1.00E+000  4.99E-001  4.81E-001  4.81E-001  4.94E-001  4.94E-001  5.13E-001
  69.01   21.4   98  2.9 1   0  318.442535 0.000205   4.726736 0.000007  318.442535 0.000205   4.726736 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.0   2.6   3.3  1.59E-002  1.39E-001  1.75E-002  2.98E-001  2.17E-002  3.59E-001  3.03E-001  3.03E-001  4.93E-001  4.73E-001  4.80E-001  4.90E-001  4.97E-001  5.17E-001
  70.01   35.4   40  3.8 1   0  321.251556 0.000244  10.854092 0.000018  321.251556 0.000244  10.854092 0.000018  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.3   1.5   2.2  4.16E-001  8.76E-001  4.11E-001  9.76E-001  3.74E-001  9.81E-001  9.76E-001  9.76E-001  5.04E-001  5.33E-001  5.28E-001  5.66E-001  5.62E-001  5.34E-001
  70.02   10.6  120  2.5 1   0  318.836639 0.000321   3.696123 0.000008  318.836639 0.000321   3.696123 0.000008  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.2   3.2   4.9  5.79E-001  1.00E+000  5.85E-001  9.92E-001  6.31E-001  9.90E-001  9.96E-001  9.96E-001  4.95E-001  4.61E-001  4.65E-001  4.41E-001  4.46E-001  4.80E-001
  70.03   39.4    4  7.3 1   0  252.949707 0.001206  77.611023 0.000645  252.949707 0.001206  77.611023 0.000645  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.3   1.6   1.6  6.34E-001  4.64E-001  8.54E-001  8.18E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  1.89E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
  70.05    3.3   23  3.6 1   0  381.440979 0.003229  19.577648 0.000426  381.440979 0.003229  19.577648 0.000426  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  27.3  16.1  26.5  5.29E-002  9.22E-001  1.25E-001  9.97E-001  1.12E-001  9.71E-001  9.52E-001  9.52E-001  3.96E-001  4.20E-001  5.23E-001  4.17E-001  5.18E-001  4.95E-001
  72.01    5.9  432  1.8 1   1  321.683807 0.000180   0.837490 0.000001  321.683807 0.000180   0.837490 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.9   4.2   6.7  5.62E-012  9.98E-001  6.05E-012  1.00E+000  4.97E-012  9.99E-001  1.00E+000  1.00E+000  4.99E-001  5.08E-001  5.09E-001  5.16E-001  5.17E-001  5.08E-001
  72.02   36.7   10  6.3 1   0  343.442413 0.000788  45.294102 0.000248  343.442413 0.000788  45.294102 0.000248  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.7   1.7   1.9  9.35E-001  9.06E-001  8.94E-001  9.68E-001  9.53E-001  9.92E-001  9.89E-001  9.89E-001  5.60E-001  3.49E-001  3.03E-001  3.14E-001  2.74E-001  4.53E-001
  75.01  116.5    5 17.8 1   3  301.741425 0.000708 105.886887 0.000487  301.741425 0.000708 105.886887 0.000487  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.2   6.3   5.5  2.07E-006  1.68E-014  4.89E-007  2.23E-014  1.01E-007  1.66E-010  0.00E+000  0.00E+000  6.45E-001  8.14E-001  7.03E-001 -1.00E+000 -1.00E+000 -1.00E+000
  82.01   38.8   26  3.6 1   2  342.229980 0.000270  16.145676 0.000034  342.229980 0.000270  16.145676 0.000034  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.0   2.7   2.8  1.23E-003  3.08E-007  1.74E-003  7.88E-005  1.14E-003  2.31E-005  1.22E-003  1.22E-003  4.91E-001  5.34E-001  5.42E-001  4.35E-001  4.44E-001  4.04E-001
  82.02    9.7   40  3.2 1   0  324.873077 0.000698  10.311831 0.000051  324.873077 0.000698  10.311831 0.000051  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.7   4.4   5.2  9.14E-001  9.20E-001  8.93E-001  8.96E-001  8.69E-001  8.92E-001  9.07E-001  9.07E-001  5.33E-001  5.65E-001  5.33E-001  5.94E-001  5.62E-001  5.29E-001
  82.03    6.0   17  3.7 1   3  352.556610 0.002197  27.452887 0.000460  352.556610 0.002197  27.452887 0.000460  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.8  16.9  19.5  7.76E-004  4.16E-004  6.92E-004  1.64E-006  4.11E-004  1.19E-005  1.55E-003  1.55E-003  5.29E-001  5.82E-001  5.53E-001  5.77E-001  5.48E-001  4.97E-001
  84.01   24.8   47  3.4 1   0  329.027740 0.000280   9.286991 0.000017  329.027740 0.000280   9.286991 0.000017  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.9   1.7   3.6  1.74E-003  9.92E-001  1.77E-002  4.92E-001  3.49E-002  3.38E-001  5.48E-001  5.48E-001  3.19E-001  2.63E-001  4.34E-001  2.37E-002  6.41E-002  8.82E-002
  85.01   15.0   77  4.1 1   0  305.297028 0.000350   5.859928 0.000014  305.297028 0.000350   5.859928 0.000014  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.5   3.1   4.4  4.69E-001  9.34E-001  4.53E-001  6.65E-001  4.20E-001  6.51E-001  6.00E-001  6.00E-001  5.12E-001  5.35E-001  5.23E-001  5.59E-001  5.47E-001  5.24E-001
  85.02    4.3  185  3.2 1   0  322.930756 0.000656   2.154890 0.000010  322.930756 0.000656   2.154890 0.000010  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.6   7.1  12.0  8.74E-001  1.00E+000  8.65E-001  1.00E+000  8.64E-001  1.00E+000  1.00E+000  1.00E+000  5.12E-001  5.12E-001  5.00E-001  4.99E-001  4.87E-001  4.86E-001
  85.03    6.1   56  4.4 1   0  331.191254 0.001093   8.131155 0.000063  331.191254 0.001093   8.131155 0.000063  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.0  10.8  14.5  4.45E-003  5.35E-002  4.31E-003  8.58E-002  4.25E-003  8.61E-003  6.61E-002  6.61E-002  5.09E-001  5.16E-001  5.07E-001  5.03E-001  4.94E-001  4.87E-001
  89.01   21.0    5 10.4 1   0  337.630157 0.002516  84.687622 0.001336  337.630157 0.002516  84.687622 0.001336  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.1   6.0   6.5  3.35E-001  2.32E-001  2.30E-001  2.32E-001  9.65E-002  2.92E-001  0.00E+000  0.00E+000  6.08E-001  7.84E-001  6.96E-001 -1.00E+000 -1.00E+000 -1.00E+000
  92.01   25.3    7  3.8 1   0  333.260681 0.000787  65.704613 0.000339  333.260681 0.000787  65.704613 0.000339  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.9   2.7   3.6  5.88E-002  8.53E-002  4.22E-001  2.99E-001  3.10E-001  6.81E-001  0.00E+000  0.00E+000  2.33E-001  3.36E-001  5.91E-001 -1.00E+000 -1.00E+000 -1.00E+000
  94.01  121.1    9  7.0 1   0  333.856567 0.000160  22.342955 0.000026  333.856567 0.000160  22.342955 0.000026  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.7   0.8   1.0  8.68E-003  1.88E-002  5.36E-003  5.10E-003  7.38E-002  1.49E-001  3.15E-001  3.15E-001  5.71E-001  3.87E-001  3.30E-001  4.75E-001  4.16E-001  5.76E-001
  94.02   15.7   20  5.3 1   0  331.600128 0.000517  10.423746 0.000046  331.600128 0.000517  10.423746 0.000046  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.5   3.5   4.5  4.69E-003  2.38E-002  6.42E-003  1.01E-004  5.53E-003  1.11E-006  2.11E-003  2.11E-003  4.92E-001  5.21E-001  5.28E-001  3.46E-001  3.55E-001  3.32E-001
  94.03   92.2    4  8.8 1   0  311.518829 0.000682  54.318584 0.000275  311.518829 0.000682  54.318584 0.000275  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.9   0.3   0.2  9.72E-001  9.39E-001  9.67E-001  9.69E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  1.71E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
  94.04    4.2   50  3.7 1   0  319.156036 0.001667   3.743193 0.000048  319.156036 0.001667   3.743193 0.000048  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.6  10.7  15.3  7.73E-001  9.88E-001  7.46E-001  9.92E-001  7.13E-001  9.79E-001  9.95E-001  9.95E-001  5.23E-001  5.50E-001  5.27E-001  5.49E-001  5.26E-001  4.99E-001
  97.01  211.7   91  5.2 1   0  326.206970 0.000042   4.885489 0.000001  326.206970 0.000042   4.885489 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.6   0.3   0.5  9.90E-001  1.00E+000  9.90E-001  1.00E+000  9.88E-001  1.00E+000  1.00E+000  1.00E+000  4.90E-001  5.11E-001  5.21E-001  5.16E-001  5.26E-001  5.05E-001
  98.01   96.2   65  6.2 1   0  315.531769 0.000375   6.790117 0.000017  315.531769 0.000375   6.790117 0.000017  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.4   1.1   1.6  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  5.16E-001  5.42E-001  5.26E-001  5.04E-001  4.88E-001  4.62E-001
 100.01   16.9   44  4.5 1   0  273.480225 0.000592   9.966487 0.000040  273.480225 0.000592   9.966487 0.000040  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.0   5.2   7.0  7.80E-003  1.35E-001  3.80E-002  5.65E-002  3.21E-002  3.99E-002  5.17E-003  5.17E-003  3.53E-001  3.77E-001  5.25E-001  3.96E-001  5.43E-001  5.18E-001
 102.01   17.9  253  2.5 1   0  319.654114 0.000117   1.735134 0.000001  319.654114 0.000117   1.735134 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.8   1.9   2.8  1.72E-001  1.00E+000  2.12E-001  1.00E+000  2.01E-001  1.00E+000  1.00E+000  1.00E+000  4.60E-001  4.71E-001  5.11E-001  4.66E-001  5.06E-001  4.95E-001
 103.01   17.3   29  3.4 4  35  327.821472 0.000459  14.910607 0.000048  327.833252 0.000868  14.910440 0.000127 -3.07E-005  1.38E-006 -2.02E-007  5.09E-008  1.33E-007  5.81E-009   3.6  17.1  18.3  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  5.39E-001  5.54E-001  5.15E-001  3.45E-003  2.78E-003  2.63E-003
 104.01   19.3  166  1.2 1   0  323.821716 0.000093   2.508058 0.000002  323.821716 0.000093   2.508058 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.8   1.3   1.9  1.18E-002  9.33E-001  1.30E-002  8.92E-001  1.82E-002  9.76E-001  9.76E-001  9.76E-001  4.92E-001  4.59E-001  4.66E-001  4.37E-001  4.45E-001  4.79E-001
 105.01   18.0   43  2.4 1   0  312.136230 0.000250   8.981002 0.000015  312.136230 0.000250   8.981002 0.000015  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.6   1.1   1.8  9.85E-001  1.00E+000  9.81E-001  1.00E+000  9.74E-001  1.00E+000  1.00E+000  1.00E+000  5.27E-001  5.58E-001  5.32E-001  3.66E-001  3.42E-001  3.15E-001
 107.01   14.8   63  4.9 1   0  313.759460 0.000556   7.257009 0.000027  313.759460 0.000556   7.257009 0.000027  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.4   4.8   6.4  3.98E-001  6.44E-001  3.83E-001  7.97E-001  4.17E-001  7.32E-001  5.47E-001  5.47E-001  5.11E-001  4.87E-001  4.76E-001  4.83E-001  4.71E-001  4.95E-001
 108.01   14.7   26  4.5 1   0  330.622650 0.000658  15.965432 0.000069  330.622650 0.000658  15.965432 0.000069  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.9   2.2   3.3  9.77E-001  9.99E-001  9.67E-001  9.98E-001  9.53E-001  9.97E-001  9.91E-001  9.91E-001  5.42E-001  5.83E-001  5.42E-001  5.91E-001  5.50E-001  5.09E-001
 110.01   15.5   46  3.9 1   0  316.731537 0.000461   9.940670 0.000030  316.731537 0.000461   9.940670 0.000030  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.6   3.5   4.3  5.96E-001  5.76E-001  6.52E-001  7.77E-001  6.17E-001  7.83E-001  6.76E-001  6.76E-001  4.57E-001  4.82E-001  5.25E-001  5.08E-001  5.50E-001  5.25E-001
 111.01   13.1   39  4.6 1   0  322.019012 0.000571  11.427502 0.000046  322.019012 0.000571  11.427502 0.000046  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.3   2.5   3.8  9.83E-001  1.00E+000  9.81E-001  9.97E-001  9.79E-001  9.95E-001  1.00E+000  1.00E+000  5.08E-001  5.07E-001  4.99E-001  5.21E-001  5.14E-001  5.14E-001
 111.02   13.9   19  5.8 1   0  326.065857 0.000942  23.668541 0.000165  326.065857 0.000942  23.668541 0.000165  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.1   4.5   6.0  2.91E-001  4.76E-001  2.69E-001  3.66E-001  2.50E-001  1.85E-001  7.19E-001  7.19E-001  5.22E-001  5.43E-001  5.21E-001  4.58E-001  4.38E-001  4.19E-001
 111.03   22.9    6  7.4 1   0  359.352020 0.001325  51.757259 0.000589  359.352020 0.001325  51.757259 0.000589  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.9   2.4   4.0  3.56E-001  6.82E-001  2.23E-001  5.19E-001  1.61E-001  2.07E-001  0.00E+000  0.00E+000  6.19E-001  7.02E-001  5.97E-001 -1.00E+000 -1.00E+000 -1.00E+000
 112.01   29.1    9  6.5 1   0  322.495911 0.000971  51.079395 0.000372  322.495911 0.000971  51.079395 0.000372  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.3   2.5   3.4  5.62E-001  6.84E-001  5.95E-001  4.84E-001  6.54E-001  7.15E-001  9.86E-001  9.86E-001  4.70E-001  4.14E-001  4.43E-001  1.88E-001  2.09E-001  2.53E-001
 112.02    3.0  115  2.7 1   0  311.792236 0.001218   3.709295 0.000032  311.792236 0.001218   3.709295 0.000032  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.1  13.8  19.1  3.55E-001  1.00E+000  3.31E-001  1.00E+000  3.18E-001  9.99E-001  1.00E+000  1.00E+000  5.19E-001  5.29E-001  5.10E-001  5.47E-001  5.28E-001  5.18E-001
 115.01   13.8   79  2.9 1   0  315.104156 0.000333   5.412231 0.000013  315.104156 0.000333   5.412231 0.000013  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.2   2.9   4.6  1.37E-001  9.60E-001  1.68E-001  9.70E-001  2.63E-001  7.69E-001  7.40E-001  7.40E-001  4.67E-001  3.81E-001  4.14E-001  4.04E-001  4.36E-001  5.23E-001
 115.02    4.4   63  2.9 1   0  314.286346 0.001148   7.125914 0.000063  314.286346 0.001148   7.125914 0.000063  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.7   8.1  11.5  8.79E-001  9.97E-001  8.87E-001  9.90E-001  8.86E-001  9.97E-001  9.92E-001  9.92E-001  4.84E-001  4.83E-001  4.99E-001  4.78E-001  4.94E-001  4.95E-001
 116.01    9.0   33  3.3 1   0  327.123810 0.000879  13.570669 0.000081  327.123810 0.000879  13.570669 0.000081  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.4   4.8   7.6  2.40E-001  8.92E-001  2.54E-001  5.44E-001  2.88E-001  6.25E-001  3.46E-001  3.46E-001  4.92E-001  4.67E-001  4.75E-001  4.77E-001  4.85E-001  5.10E-001
 116.02   15.4   11  6.4 1   0  304.156006 0.001490  43.844608 0.000467  304.156006 0.001490  43.844608 0.000467  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.6   5.2   8.5  7.26E-002  5.21E-001  6.02E-002  2.30E-001  3.74E-002  9.19E-002  5.86E-002  5.86E-002  5.43E-001  6.17E-001  5.75E-001  6.84E-001  6.43E-001  5.72E-001
 117.01   15.6   30  6.2 1   0  337.262146 0.000909  14.749101 0.000098  337.262146 0.000909  14.749101 0.000098  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.2   5.6   7.6  1.99E-001  3.98E-001  2.52E-001  6.81E-001  2.72E-001  6.04E-001  6.55E-001  6.55E-001  4.57E-001  4.44E-001  4.87E-001  4.63E-001  5.05E-001  5.18E-001
 117.02    4.0   88  4.2 1   0  331.379242 0.001399   4.901464 0.000046  331.379242 0.001399   4.901464 0.000046  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.2  16.0  23.1  1.04E-003  2.07E-001  1.37E-003  4.28E-001  1.18E-003  6.70E-001  5.87E-001  5.87E-001  4.84E-001  5.00E-001  5.16E-001  5.22E-001  5.38E-001  5.22E-001
 117.03    3.2  140  3.6 1   0  298.638458 0.001249   3.179919 0.000027  298.638458 0.001249   3.179919 0.000027  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.2  14.4  22.0  2.26E-001  1.00E+000  2.56E-001  1.00E+000  2.58E-001  9.97E-001  9.93E-001  9.93E-001  4.74E-001  4.73E-001  4.99E-001  4.81E-001  5.07E-001  5.08E-001
 118.01    9.8   19  5.9 1   0  296.619995 0.001771  24.993235 0.000322  296.619995 0.001771  24.993235 0.000322  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.4   7.8   9.8  5.95E-001  6.66E-001  5.48E-001  6.39E-001  4.84E-001  7.11E-001  6.09E-001  6.09E-001  5.33E-001  5.78E-001  5.45E-001  6.22E-001  5.90E-001  5.46E-001
 119.01   42.4   10 11.3 1   0  271.646545 0.000594  49.184521 0.000212  271.646545 0.000594  49.184521 0.000212  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.8   2.2   3.5  3.01E-002  2.41E-001  1.79E-002  2.04E-001  6.53E-002  4.72E-002  5.54E-001  5.54E-001  5.74E-001  4.78E-001  4.11E-001  4.64E-001  4.01E-001  4.85E-001
 122.01   14.6   37  3.9 1   0  341.521729 0.000537  11.523016 0.000043  341.521729 0.000537  11.523016 0.000043  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.8   2.5   3.4  9.86E-001  9.98E-001  9.89E-001  9.98E-001  9.85E-001  9.98E-001  9.86E-001  9.86E-001  4.54E-001  4.88E-001  5.34E-001  4.86E-001  5.31E-001  4.98E-001
 123.01   10.1   70  3.7 1   1  328.206787 0.000560   6.481700 0.000026  328.206787 0.000560   6.481700 0.000026  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.0   5.2   8.7  2.89E-004  6.80E-001  2.54E-004  9.38E-001  2.12E-004  8.75E-001  8.55E-001  8.55E-001  5.14E-001  5.32E-001  5.17E-001  5.56E-001  5.42E-001  5.25E-001
 123.02   14.5   22  6.5 1   0  325.243774 0.001011  21.222445 0.000150  325.243774 0.001011  21.222445 0.000150  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.2   3.3   4.9  9.33E-001  9.96E-001  9.53E-001  9.91E-001  9.34E-001  9.92E-001  9.87E-001  9.87E-001  4.28E-001  4.72E-001  5.43E-001  4.81E-001  5.51E-001  5.09E-001
 124.01    5.1   36  3.9 1   0  323.945496 0.001320  12.690960 0.000116  323.945496 0.001320  12.690960 0.000116  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.9   6.4  10.5  6.50E-001  9.96E-001  6.35E-001  9.75E-001  5.86E-001  9.76E-001  9.84E-001  9.84E-001  5.10E-001  5.45E-001  5.35E-001  5.76E-001  5.66E-001  5.31E-001
 124.02    8.1   15  5.0 1   0  297.857910 0.001515  31.719727 0.000322  297.857910 0.001515  31.719727 0.000322  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.5   5.2   6.7  7.32E-001  8.00E-001  6.73E-001  7.66E-001  9.34E-001  8.09E-001  8.38E-001  8.38E-001  5.45E-001  2.11E-001  1.86E-001  1.67E-001  1.46E-001  4.24E-001
 127.01  144.6  122  2.9 1   1  317.544281 0.000030   3.578782 0.000001  317.544281 0.000030   3.578782 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.5   0.4   0.6  6.67E-004  2.11E-001  5.55E-004  2.66E-001  4.50E-004  1.64E-001  1.50E-001  1.50E-001  5.16E-001  5.34E-001  5.18E-001  5.48E-001  5.32E-001  5.14E-001
 128.01  152.2   88  2.9 1   0  311.525055 0.000032   4.942783 0.000001  311.525055 0.000032   4.942783 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.4   0.3   0.5  9.76E-002  7.91E-001  8.54E-002  7.72E-001  1.31E-001  9.29E-001  8.80E-001  8.80E-001  5.22E-001  4.57E-001  4.36E-001  4.66E-001  4.45E-001  5.09E-001
 131.01   75.5   91  4.7 1   0  316.885223 0.000085   5.014231 0.000003  316.885223 0.000085   5.014231 0.000003  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.2   0.8   1.2  3.00E-001  9.39E-001  2.83E-001  8.64E-001  2.70E-001  9.24E-001  9.13E-001  9.13E-001  5.15E-001  5.26E-001  5.12E-001  5.03E-001  4.88E-001  4.77E-001
 135.01  111.9  150  3.0 1   0  319.439911 0.000034   3.024096 0.000001  319.439911 0.000034   3.024096 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.6   0.4   0.6  5.09E-001  9.98E-001  4.98E-001  9.98E-001  4.80E-001  9.99E-001  9.99E-001  9.99E-001  5.08E-001  5.21E-001  5.13E-001  4.41E-001  4.33E-001  4.21E-001
 137.01   33.0   65  3.4 1   3  343.504150 0.000131   7.641592 0.000007  343.504150 0.000131   7.641592 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.5   6.8   8.1  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  4.95E-001  2.10E-001  2.15E-001  2.43E-002  2.53E-002  1.21E-001
 137.02   46.6   33  3.6 4  35  343.472198 0.000126  14.858917 0.000013  343.470947 0.000240  14.859667 0.000036  4.54E-006  3.43E-007 -1.71E-007  1.69E-008 -2.76E-008  1.45E-009   1.0   3.9   5.8  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  5.06E-001  2.89E-001  2.85E-001  1.73E-002  1.72E-002  5.92E-002
 137.03    3.4  120  2.1 1   0  311.837189 0.000767   3.504771 0.000019  311.837189 0.000767   3.504771 0.000019  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.8   7.3  12.6  2.17E-001  1.00E+000  2.38E-001  1.00E+000  2.24E-001  1.00E+000  1.00E+000  1.00E+000  4.82E-001  4.95E-001  5.13E-001  5.06E-001  5.24E-001  5.11E-001
 138.01  125.6   10  6.1 1   0  318.455078 0.000270  48.937824 0.000092  318.455078 0.000270  48.937824 0.000092  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.2   1.0   1.3  1.71E-001  2.54E-001  1.17E-001  1.79E-001  1.18E-001  6.48E-002  6.56E-002  6.56E-002  5.75E-001  5.94E-001  5.22E-001  6.53E-001  5.85E-001  5.62E-001
 139.01  106.3    3 10.7 1   0  299.885010 0.000730 224.797028 0.000837  299.885010 0.000730 224.797028 0.000837  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.8   2.0   3.1  2.83E-003  1.71E-002  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 141.01   20.7  167  1.4 1   0  309.358185 0.000092   2.624234 0.000002  309.358185 0.000092   2.624234 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.8   1.1   1.6  8.04E-001  1.00E+000  8.41E-001  1.00E+000  8.46E-001  1.00E+000  1.00E+000  1.00E+000  4.57E-001  4.50E-001  4.93E-001  4.39E-001  4.82E-001  4.88E-001
 142.01    8.6   41  3.7 4  63  306.548340 0.000240  10.951175 0.000017  306.141235 0.000483  10.937486 0.000044  2.61E-004  5.00E-007  2.94E-006  1.10E-008 -2.16E-007  9.98E-010   2.3 385.0 432.7  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  4.86E-012  2.19E-017  1.01E-002  9.68E-029  9.51E-011  4.37E-006
 144.01   18.2   88  3.7 1   0  279.078644 0.000319   4.176256 0.000011  279.078644 0.000319   4.176256 0.000011  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.4   2.8   4.2  5.30E-001  9.96E-001  5.01E-001  9.91E-001  5.22E-001  9.16E-001  9.55E-001  9.55E-001  5.20E-001  5.05E-001  4.85E-001  5.18E-001  4.99E-001  5.13E-001
 148.01    6.1   92  2.7 1   0  310.294922 0.000580   4.777958 0.000019  310.294922 0.000580   4.777958 0.000019  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.2   4.8   8.2  3.18E-001  1.00E+000  3.43E-001  1.00E+000  4.57E-001  9.44E-001  9.38E-001  9.38E-001  4.81E-001  4.00E-001  4.19E-001  4.21E-001  4.40E-001  5.21E-001
 148.02   16.0   48  3.3 1   0  309.862579 0.000410   9.673938 0.000029  309.862579 0.000410   9.673938 0.000029  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.1   2.9   4.5  9.87E-002  8.55E-001  2.96E-001  9.28E-001  6.70E-001  9.88E-001  1.00E+000  1.00E+000  3.11E-001  1.19E-001  2.46E-001  3.70E-002  9.66E-002  2.68E-001
 148.03   12.6   11  5.7 1   0  293.544983 0.001888  42.895573 0.000517  293.544983 0.001888  42.895573 0.000517  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.3   6.3   8.9  3.04E-001  5.42E-001  2.63E-001  1.34E-001  1.89E-001  7.24E-002  7.40E-002  7.40E-002  5.41E-001  6.15E-001  5.74E-001  6.77E-001  6.39E-001  5.67E-001
 149.01   21.5   29  7.8 1   0  311.011169 0.000739  14.557319 0.000075  311.011169 0.000739  14.557319 0.000075  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.7   3.9   5.0  7.32E-001  7.65E-001  6.86E-001  8.12E-001  6.57E-001  3.43E-001  8.92E-001  8.92E-001  5.37E-001  5.58E-001  5.21E-001  4.31E-001  3.96E-001  3.78E-001
 150.01   12.4   54  3.6 1   0  327.680481 0.000532   8.408925 0.000031  327.680481 0.000532   8.408925 0.000031  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.8   4.1   5.0  8.16E-001  7.94E-001  8.87E-001  9.93E-001  9.35E-001  9.97E-001  9.96E-001  9.96E-001  4.03E-001  3.12E-001  4.03E-001  3.39E-001  4.32E-001  5.28E-001
 150.02   17.1   11  5.1 1   0  333.999512 0.001232  28.574100 0.000260  333.999512 0.001232  28.574100 0.000260  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.9   1.0   1.6  1.00E+000  1.00E+000  9.99E-001  1.00E+000  9.98E-001  1.00E+000  9.97E-001  9.97E-001  5.46E-001  5.67E-001  5.22E-001  6.13E-001  5.69E-001  5.47E-001
 151.01   11.0   30  2.6 1   0  334.774445 0.000727  13.447342 0.000066  334.774445 0.000727  13.447342 0.000066  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.9   2.9   6.3  1.28E-001  9.98E-001  1.97E-001  9.84E-001  1.78E-001  9.29E-001  9.84E-001  9.84E-001  4.32E-001  4.55E-001  5.23E-001  4.23E-001  4.89E-001  4.67E-001
 152.01   45.8   10  8.7 1   0  300.107422 0.000641  52.091385 0.000221  300.107422 0.000641  52.091385 0.000221  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.0   3.4   4.3  4.70E-003  8.50E-003  2.76E-003  3.76E-004  3.35E-002  5.65E-002  9.18E-002  9.18E-002  5.69E-001  4.18E-001  3.60E-001  3.86E-001  3.34E-001  4.64E-001
 152.02   11.5   17  6.9 1   0  313.252594 0.001674  27.403063 0.000285  313.252594 0.001674  27.403063 0.000285  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.2   6.1   8.8  5.78E-001  8.49E-001  7.54E-001  1.00E+000  6.86E-001  1.00E+000  9.96E-001  9.96E-001  3.53E-001  4.09E-001  5.55E-001  3.01E-001  4.37E-001  3.87E-001
 152.03    8.5   34  5.1 1   0  325.823425 0.001230  13.484359 0.000110  325.823425 0.001230  13.484359 0.000110  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.4   5.2  11.4  1.20E-001  9.98E-001  3.15E-001  6.57E-001  3.59E-001  3.84E-001  4.91E-001  4.91E-001  3.27E-001  3.00E-001  4.69E-001  2.65E-001  4.26E-001  4.57E-001
 153.01   10.6   50  2.6 1   0  304.765045 0.000499   8.925168 0.000031  304.765045 0.000499   8.925168 0.000031  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.2   4.3   5.5  1.60E-001  2.84E-001  1.41E-001  2.50E-001  1.28E-001  1.35E-001  2.57E-001  2.57E-001  5.25E-001  5.43E-001  5.19E-001  4.79E-001  4.55E-001  4.37E-001
 153.02    9.0   93  2.5 1   0  323.015686 0.000436   4.753965 0.000014  323.015686 0.000436   4.753965 0.000014  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.5   4.0   5.4  9.15E-001  9.98E-001  9.04E-001  9.95E-001  8.94E-001  9.87E-001  9.91E-001  9.91E-001  5.18E-001  5.35E-001  5.16E-001  5.54E-001  5.36E-001  5.20E-001
 155.01   14.6   77  4.6 1   0  319.485352 0.000478   5.660708 0.000018  319.485352 0.000478   5.660708 0.000018  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.2   3.9   5.1  9.67E-001  9.93E-001  9.69E-001  9.98E-001  9.68E-001  9.98E-001  9.98E-001  9.98E-001  4.85E-001  4.85E-001  5.01E-001  5.04E-001  5.19E-001  5.19E-001
 156.01    6.4   52  2.6 1   1  333.362305 0.000633   8.041385 0.000037  333.362305 0.000633   8.041385 0.000037  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.8   6.2   9.0  5.14E-005  5.20E-002  4.47E-005  1.24E-001  3.70E-005  1.09E-001  3.75E-001  3.75E-001  5.16E-001  5.35E-001  5.19E-001  5.32E-001  5.16E-001  4.97E-001
 156.02    3.6   76  2.5 1   0  317.036163 0.000917   5.188539 0.000033  317.036163 0.000917   5.188539 0.000033  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.1   6.6  12.0  2.18E-001  1.00E+000  1.96E-001  1.00E+000  1.86E-001  9.96E-001  1.00E+000  1.00E+000  5.23E-001  5.34E-001  5.11E-001  5.52E-001  5.29E-001  5.18E-001
 156.03   18.4   39  2.9 1   0  299.451111 0.000358  11.776148 0.000031  299.451111 0.000358  11.776148 0.000031  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.4   2.3   3.2  4.27E-001  8.59E-001  3.84E-001  8.78E-001  4.69E-001  9.69E-001  8.10E-001  8.10E-001  5.32E-001  4.72E-001  4.40E-001  4.99E-001  4.68E-001  5.27E-001
 157.01   10.0   33  4.6 1   0  331.675079 0.000856  13.024938 0.000077  331.675079 0.000856  13.024938 0.000077  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.1   4.5   7.8  1.29E-001  9.22E-001  3.36E-001  9.99E-001  2.92E-001  9.99E-001  9.99E-001  9.99E-001  3.23E-001  3.58E-001  5.36E-001  3.91E-001  5.69E-001  5.33E-001
 157.02   14.2   19  5.7 1   0  308.326294 0.001111  22.687359 0.000174  308.326294 0.001111  22.687359 0.000174  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.0   7.1   9.9  2.02E-003  1.97E-002  1.26E-003  6.92E-003  9.39E-004  1.20E-001  2.19E-002  2.19E-002  5.49E-001  5.87E-001  5.38E-001  6.08E-001  5.61E-001  5.23E-001
 157.03   20.6   13  4.3 1   2  279.132935 0.000758  31.995619 0.000188  279.132935 0.000758  31.995619 0.000188  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.8   5.0   4.9  4.79E-002  2.09E-004  2.45E-001  6.91E-002  3.33E-001  4.06E-002  1.68E-002  1.68E-002  2.92E-001  2.49E-001  4.41E-001  3.11E-001  5.06E-001  5.62E-001
 157.04   11.2    9  6.5 2   8  298.097198 0.002318  46.689674 0.000848  298.097198 0.003741  46.689674 0.000849  2.75E-005  8.40E-006  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.8  10.0  11.7  8.95E-002  3.99E-002  9.51E-001  8.99E-001  8.99E-001  8.24E-001  8.25E-001  8.25E-001  1.80E-002  4.02E-002  5.91E-001  8.53E-002  6.83E-001  5.98E-001
 157.06    4.9   43  4.2 1   0  329.099945 0.001683  10.303813 0.000121  329.099945 0.001683  10.303813 0.000121  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.6  12.2  19.6  9.48E-003  6.64E-001  7.54E-003  3.18E-001  5.84E-003  4.05E-001  9.81E-001  9.81E-001  5.27E-001  5.56E-001  5.29E-001  3.01E-001  2.80E-001  2.57E-001
 159.01    8.2   46  4.1 1   0  321.482727 0.000944   8.990853 0.000058  321.482727 0.000944   8.990853 0.000058  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.5   4.6   6.6  9.95E-001  1.00E+000  9.93E-001  1.00E+000  9.92E-001  1.00E+000  1.00E+000  1.00E+000  5.27E-001  5.33E-001  5.06E-001  5.40E-001  5.13E-001  5.07E-001
 161.01   12.3  144  1.9 1   0  323.966919 0.000192   3.105507 0.000004  323.966919 0.000192   3.105507 0.000004  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.6   2.5   3.6  4.50E-002  9.88E-001  5.26E-002  9.27E-001  4.84E-002  8.50E-001  1.00E+000  1.00E+000  4.82E-001  4.94E-001  5.12E-001  4.47E-001  4.66E-001  4.53E-001
 162.01   12.0   31  4.7 1   0  313.317993 0.000912  14.006401 0.000090  313.317993 0.000912  14.006401 0.000090  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.4   2.5   5.9  8.83E-001  1.00E+000  8.53E-001  1.00E+000  8.45E-001  1.00E+000  1.00E+000  1.00E+000  5.37E-001  5.41E-001  5.04E-001  5.72E-001  5.35E-001  5.31E-001
 163.01   10.9   42  3.3 1   0  306.270294 0.000691  11.119811 0.000051  306.270294 0.000691  11.119811 0.000051  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.7   3.8   5.4  8.88E-001  9.91E-001  8.90E-001  9.92E-001  8.67E-001  9.80E-001  9.95E-001  9.95E-001  4.93E-001  5.23E-001  5.30E-001  4.75E-001  4.82E-001  4.53E-001
 165.01   11.1   34  2.8 1   0  323.784698 0.000674  13.222010 0.000060  323.784698 0.000674  13.222010 0.000060  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.9   4.5   7.1  1.04E-002  5.01E-001  8.67E-003  2.88E-001  1.91E-002  9.36E-002  1.29E-001  1.29E-001  5.25E-001  4.60E-001  4.37E-001  4.97E-001  4.73E-001  5.36E-001
 166.01    8.9   34  2.5 1   2  321.328735 0.000698  12.493412 0.000058  321.328735 0.000698  12.493412 0.000058  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.9   6.3   7.8  1.69E-003  9.37E-004  1.79E-003  1.29E-003  1.63E-003  1.42E-002  1.75E-002  1.75E-002  5.07E-001  5.24E-001  5.17E-001  5.11E-001  5.05E-001  4.88E-001
 167.01    8.6   90  4.2 1   0  328.339935 0.000632   4.919549 0.000021  328.339935 0.000632   4.919549 0.000021  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.8   7.0   9.1  1.63E-001  4.12E-001  1.58E-001  8.46E-001  1.41E-001  8.05E-001  8.34E-001  8.34E-001  5.06E-001  5.28E-001  5.21E-001  5.38E-001  5.32E-001  5.11E-001
 168.01    9.4   43  6.2 2   8  324.102478 0.001412  10.742002 0.000100  324.102478 0.002211  10.742002 0.000101 -4.73E-006  7.95E-007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.0  12.1  16.9  4.25E-003  4.11E-002  7.62E-001  9.91E-001  7.70E-001  1.00E+000  9.97E-001  9.97E-001  1.45E-002  1.42E-002  4.90E-001  4.96E-003  3.28E-001  3.38E-001
 171.01    7.8   73  3.6 1   0  332.782776 0.000697   5.968760 0.000030  332.782776 0.000697   5.968760 0.000030  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.7   5.9   9.5  6.36E-002  9.44E-001  9.67E-002  8.91E-001  9.12E-002  9.83E-001  9.57E-001  9.57E-001  4.44E-001  4.55E-001  5.11E-001  4.74E-001  5.29E-001  5.18E-001
 171.02    3.8   34  3.2 1   0  325.796112 0.001991  13.071470 0.000181  325.796112 0.001991  13.071470 0.000181  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.8   8.4  13.7  8.86E-001  9.99E-001  8.67E-001  9.85E-001  8.48E-001  9.78E-001  9.74E-001  9.74E-001  5.23E-001  5.44E-001  5.21E-001  5.60E-001  5.38E-001  5.17E-001
 172.01   11.2   33  5.1 1   0  331.565491 0.001009  13.722470 0.000095  331.565491 0.001009  13.722470 0.000095  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.7   6.1   8.5  3.19E-001  7.28E-001  2.93E-001  9.56E-001  3.96E-001  7.65E-001  6.77E-001  6.77E-001  5.23E-001  4.47E-001  4.25E-001  4.86E-001  4.64E-001  5.38E-001
 173.01    7.8   43  4.5 1   0  323.487640 0.001054  10.060815 0.000071  323.487640 0.001054  10.060815 0.000071  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.9   7.2  10.2  2.90E-001  7.30E-001  2.54E-001  6.30E-001  3.54E-001  6.03E-001  5.40E-001  5.40E-001  5.31E-001  4.55E-001  4.25E-001  4.83E-001  4.53E-001  5.28E-001
 174.01   14.6    8  3.4 1   0  246.898636 0.001225  56.354790 0.000449  246.898636 0.001225  56.354790 0.000449  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.3   3.2   4.4  3.83E-001  5.90E-001  2.77E-001  6.54E-001  1.82E-001  5.28E-001  7.09E-001  7.09E-001  5.88E-001  6.79E-001  5.97E-001  4.57E-001  3.90E-001  3.19E-001
 176.01   11.1   16  6.4 1   0  339.581299 0.001725  30.229534 0.000321  339.581299 0.001725  30.229534 0.000321  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.7   5.9   8.7  5.78E-001  8.18E-001  5.33E-001  5.69E-001  4.52E-001  4.65E-001  6.55E-001  6.55E-001  5.31E-001  5.89E-001  5.58E-001  6.40E-001  6.10E-001  5.54E-001
 177.01    6.8   23  5.3 1   0  308.270905 0.001908  21.060509 0.000275  308.270905 0.001908  21.060509 0.000275  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.1  10.7  15.0  9.64E-002  2.84E-001  7.83E-002  4.14E-001  8.81E-002  4.63E-001  1.97E-001  1.97E-001  5.37E-001  5.29E-001  4.93E-001  4.09E-001  3.77E-001  3.84E-001
 179.01   26.2   21 10.5 1   0  303.941925 0.000928  20.740198 0.000135  303.941925 0.000928  20.740198 0.000135  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.2   3.3   5.3  6.54E-001  9.62E-001  6.68E-001  4.77E-001  6.13E-001  7.42E-001  9.39E-001  9.39E-001  4.86E-001  5.26E-001  5.40E-001  4.99E-001  5.12E-001  4.74E-001
 180.01   14.3   45  3.2 1   0  323.277374 0.000463  10.045620 0.000034  323.277374 0.000463  10.045620 0.000034  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.4   3.2   5.4  1.50E-002  7.42E-001  1.17E-002  6.82E-001  5.96E-002  7.31E-001  8.09E-001  8.09E-001  5.30E-001  3.63E-001  3.36E-001  3.92E-001  3.64E-001  5.29E-001
 183.01  169.1  169  2.7 1   0  310.627960 0.000020   2.684328 0.000000  310.627960 0.000020   2.684328 0.000000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.4   0.3   0.4  1.06E-001  9.81E-001  1.02E-001  9.86E-001  9.27E-002  9.84E-001  9.88E-001  9.88E-001  5.08E-001  5.23E-001  5.16E-001  5.37E-001  5.29E-001  5.13E-001
 186.01  101.6  141  3.1 1   0  329.372375 0.000039   3.243260 0.000001  329.372375 0.000039   3.243260 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.7   0.5   0.8  2.99E-003  9.33E-001  2.83E-003  8.81E-001  2.39E-003  9.08E-001  9.43E-001  9.43E-001  5.07E-001  5.24E-001  5.16E-001  5.29E-001  5.21E-001  5.05E-001
 187.01  239.2   14  5.4 1   0  331.588989 0.000086  30.882544 0.000019  331.588989 0.000086  30.882544 0.000019  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.5   0.2   0.3  8.06E-001  9.75E-001  7.39E-001  9.60E-001  8.26E-001  8.82E-001  8.39E-001  8.39E-001  5.60E-001  4.48E-001  3.93E-001  3.47E-001  3.01E-001  3.99E-001
 188.01   93.4  118  2.2 1   0  324.705261 0.000030   3.797018 0.000001  324.705261 0.000030   3.797018 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.5   0.4   0.5  2.39E-003  4.92E-001  2.56E-003  4.09E-001  2.24E-003  3.60E-001  3.87E-001  3.87E-001  4.97E-001  5.11E-001  5.14E-001  4.89E-001  4.91E-001  4.78E-001
 189.01  263.4   14  6.0 1   0  323.974457 0.000092  30.360416 0.000020  323.974457 0.000092  30.360416 0.000020  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.5   0.3   0.5  4.40E-001  6.91E-001  3.94E-001  2.69E-001  4.55E-001  2.96E-001  2.31E-001  2.31E-001  5.35E-001  4.93E-001  4.60E-001  5.58E-001  5.25E-001  5.62E-001
 190.01  145.8   30  4.4 1   3  280.807373 0.000103  12.264978 0.000009  280.807373 0.000103  12.264978 0.000009  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.8   2.1   2.9  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  5.13E-001  3.49E-001  3.39E-001  3.78E-001  3.67E-001  5.29E-001
 191.01  107.0   25  4.1 1   0  265.048431 0.000117  15.358789 0.000016  265.048431 0.000117  15.358789 0.000016  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.9   0.6   0.8  5.89E-001  5.30E-001  5.29E-001  4.91E-001  4.76E-001  3.34E-001  7.67E-001  7.67E-001  5.42E-001  5.79E-001  5.37E-001  5.76E-001  5.35E-001  4.98E-001
 191.02    3.7  147  2.1 1   0  280.743042 0.000729   2.418407 0.000015  280.743042 0.000729   2.418407 0.000015  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.5  10.3  14.9  1.56E-003  7.27E-001  1.67E-003  8.75E-001  1.42E-003  9.70E-001  1.00E+000  1.00E+000  4.97E-001  5.13E-001  5.15E-001  3.95E-001  3.98E-001  3.84E-001
 191.04    5.8   10  5.4 1   0  290.298096 0.003632  38.650791 0.001201  290.298096 0.003632  38.650791 0.001201  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.9  14.3  19.9  7.08E-002  1.91E-001  5.64E-002  1.38E-001  4.19E-002  4.15E-002  2.58E-001  2.58E-001  5.50E-001  6.08E-001  5.60E-001  6.20E-001  5.74E-001  5.17E-001
 192.01  106.4   38  4.3 1   0  317.005188 0.000076  10.291001 0.000005  317.005188 0.000076  10.291001 0.000005  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.7   0.3   0.5  9.96E-001  1.00E+000  9.94E-001  1.00E+000  9.94E-001  1.00E+000  1.00E+000  1.00E+000  5.26E-001  5.05E-001  4.79E-001  5.31E-001  5.05E-001  5.25E-001
 193.01  201.1   13  5.0 1   0  315.891388 0.000098  37.590275 0.000028  315.891388 0.000098  37.590275 0.000028  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.5   0.4   0.4  6.18E-001  4.81E-001  6.97E-001  4.54E-001  6.78E-001  5.61E-001  2.71E-001  2.71E-001  4.30E-001  4.40E-001  5.08E-001  5.04E-001  5.69E-001  5.59E-001
 194.01   40.9  135  2.0 1   0  353.340088 0.000046   3.120832 0.000001  353.340088 0.000046   3.120832 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.8   0.5   0.8  2.52E-001  1.00E+000  2.41E-001  1.00E+000  2.36E-001  1.00E+000  1.00E+000  1.00E+000  5.11E-001  5.16E-001  5.05E-001  5.29E-001  5.18E-001  5.13E-001
 195.01   60.0  128  2.2 1   0  317.597748 0.000037   3.217519 0.000001  317.597748 0.000037   3.217519 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.6   0.4   0.6  7.72E-001  1.00E+000  8.77E-001  1.00E+000  8.64E-001  1.00E+000  1.00E+000  1.00E+000  3.79E-001  3.95E-001  5.17E-001  4.12E-001  5.34E-001  5.17E-001
 196.01   80.0  243  2.3 1   0  320.680511 0.000025   1.855558 0.000000  320.680511 0.000025   1.855558 0.000000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.6   0.4   0.6  7.00E-002  9.96E-001  6.44E-002  9.97E-001  6.07E-002  9.96E-001  9.89E-001  9.89E-001  5.13E-001  5.21E-001  5.09E-001  5.32E-001  5.20E-001  5.11E-001
 197.01  123.9   26  4.2 1   0  325.982971 0.000094  17.276278 0.000011  325.982971 0.000094  17.276278 0.000011  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.7   0.3   0.6  5.77E-001  1.00E+000  6.71E-001  1.00E+000  6.27E-001  9.99E-001  9.99E-001  9.99E-001  4.26E-001  4.59E-001  5.32E-001  4.79E-001  5.51E-001  5.19E-001
 199.01   81.9  138  3.5 1   0  322.170441 0.000050   3.268695 0.000001  322.170441 0.000050   3.268695 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.9   0.6   0.8  6.49E-001  9.80E-001  6.27E-001  9.71E-001  6.04E-001  9.69E-001  9.88E-001  9.88E-001  5.16E-001  5.34E-001  5.17E-001  5.22E-001  5.06E-001  4.89E-001
 200.01   81.1   57  2.9 1   0  338.951355 0.000070   7.340726 0.000003  338.951355 0.000070   7.340726 0.000003  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.8   0.4   0.6  9.72E-001  1.00E+000  9.78E-001  1.00E+000  9.78E-001  9.99E-001  1.00E+000  1.00E+000  4.59E-001  4.51E-001  4.91E-001  4.14E-001  4.54E-001  4.62E-001
 201.01   91.2  100  2.9 1   0  324.083038 0.000046   4.225382 0.000001  324.083038 0.000046   4.225382 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.7   0.4   0.6  9.52E-001  1.00E+000  9.44E-001  1.00E+000  9.35E-001  1.00E+000  1.00E+000  1.00E+000  5.20E-001  5.40E-001  5.20E-001  5.55E-001  5.35E-001  5.15E-001
 202.01   80.7  254  2.0 1   0  324.149475 0.000024   1.720860 0.000000  324.149475 0.000024   1.720860 0.000000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.6   0.4   0.6  3.67E-001  1.00E+000  3.52E-001  1.00E+000  3.38E-001  1.00E+000  1.00E+000  1.00E+000  5.11E-001  5.22E-001  5.11E-001  5.12E-001  5.00E-001  4.90E-001
 203.01  151.9  302  2.3 1   3  324.306488 0.000020   1.485711 0.000000  324.306488 0.000020   1.485711 0.000000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.5   0.5   0.7  0.00E+000  4.20E-005  0.00E+000  1.02E-005  0.00E+000  7.14E-005  3.04E-006  3.04E-006  5.11E-001  4.84E-001  4.73E-001  4.93E-001  4.82E-001  5.09E-001
 204.01   42.7  131  3.0 1   0  355.337494 0.000090   3.246732 0.000002  355.337494 0.000090   3.246732 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.6   1.2   1.5  3.60E-001  8.34E-001  3.38E-001  8.55E-001  3.26E-001  7.37E-001  9.29E-001  9.29E-001  5.17E-001  5.26E-001  5.09E-001  5.32E-001  5.15E-001  5.06E-001
 205.01   94.7   39  3.0 1   0  344.736115 0.000079  11.720111 0.000007  344.736115 0.000079  11.720111 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.7   0.5   0.6  9.12E-001  7.54E-001  9.09E-001  5.32E-001  9.40E-001  7.21E-001  9.35E-001  9.35E-001  5.02E-001  4.23E-001  4.22E-001  4.22E-001  4.21E-001  4.98E-001
 206.01   59.6   86  6.3 1   0  326.350891 0.000148   5.334087 0.000005  326.350891 0.000148   5.334087 0.000005  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.0   1.3   1.8  8.53E-001  9.96E-001  8.50E-001  9.52E-001  8.32E-001  9.50E-001  9.27E-001  9.27E-001  5.02E-001  5.23E-001  5.20E-001  5.45E-001  5.42E-001  5.22E-001
 208.01   20.8  122  3.3 1   0  247.943115 0.000158   3.003881 0.000004  247.943115 0.000158   3.003881 0.000004  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.8   2.1   2.4  7.67E-001  8.10E-001  8.98E-001  9.92E-001  9.12E-001  9.79E-001  9.43E-001  9.43E-001  3.43E-001  3.21E-001  4.75E-001  3.04E-001  4.56E-001  4.81E-001
 209.01   76.8    7 10.9 1   0  322.583771 0.000429  50.790760 0.000133  322.583771 0.000429  50.790760 0.000133  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.7   0.4   0.5  9.79E-001  9.80E-001  9.47E-001  8.60E-001  9.61E-001  9.95E-001  0.00E+000  0.00E+000  5.83E-001  3.73E-001  3.13E-001 -1.00E+000 -1.00E+000 -1.00E+000
 209.02   39.1   24  7.2 1   3  323.167542 0.000486  18.795904 0.000067  323.167542 0.000486  18.795904 0.000067  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.5   7.6   9.5  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  5.43E-001  5.88E-001  5.45E-001  6.32E-001  5.90E-001  5.46E-001
 212.01   23.1   48  3.6 1   0  362.721893 0.000173   5.695901 0.000006  362.721893 0.000173   5.695901 0.000006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.8   0.8   1.5  9.04E-001  1.00E+000  8.87E-001  1.00E+000  8.67E-001  1.00E+000  1.00E+000  1.00E+000  5.25E-001  5.51E-001  5.26E-001  5.36E-001  5.11E-001  4.85E-001
 214.01   33.9  115  1.5 1   0  333.002930 0.000078   3.311863 0.000002  333.002930 0.000078   3.311863 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.3   0.6   1.1  8.97E-001  1.00E+000  8.88E-001  1.00E+000  8.76E-001  1.00E+000  1.00E+000  1.00E+000  5.13E-001  5.30E-001  5.17E-001  5.02E-001  4.90E-001  4.72E-001
 216.01   37.0   21  3.7 1   0  316.272766 0.000298  20.172001 0.000042  316.272766 0.000298  20.172001 0.000042  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.0   1.5   1.7  6.27E-001  4.80E-001  6.24E-001  4.35E-001  8.45E-001  8.30E-001  8.21E-001  8.21E-001  5.00E-001  2.89E-001  2.91E-001  3.24E-001  3.26E-001  5.35E-001
 217.01  122.5  117  2.8 1   0  296.814056 0.000036   3.905082 0.000001  296.814056 0.000036   3.905082 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.6   0.5   0.7  3.65E-003  4.76E-001  3.47E-003  3.82E-001  3.10E-003  3.92E-001  4.77E-001  4.77E-001  5.07E-001  5.20E-001  5.12E-001  5.10E-001  5.03E-001  4.91E-001
 219.01   36.5   56  5.3 1   0  322.272064 0.000216   8.025082 0.000012  322.272064 0.000216   8.025082 0.000012  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.3   1.4   2.0  8.66E-001  9.96E-001  8.57E-001  9.86E-001  8.45E-001  9.82E-001  9.52E-001  9.52E-001  5.09E-001  5.22E-001  5.12E-001  5.35E-001  5.26E-001  5.13E-001
 220.01   21.1  189  2.6 1   0  315.414124 0.000140   2.422083 0.000002  315.414124 0.000140   2.422083 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.9   1.9   2.8  2.92E-001  9.98E-001  2.91E-001  9.91E-001  2.74E-001  9.86E-001  9.97E-001  9.97E-001  5.01E-001  5.15E-001  5.14E-001  4.98E-001  4.97E-001  4.82E-001
 221.01   19.2  131  2.6 1   0  314.593994 0.000131   3.413037 0.000003  314.593994 0.000131   3.413037 0.000003  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.2   1.7   2.2  3.02E-001  6.92E-001  2.81E-001  6.49E-001  2.63E-001  7.97E-001  9.07E-001  9.07E-001  5.18E-001  5.33E-001  5.16E-001  4.99E-001  4.82E-001  4.66E-001
 222.01    8.6   66  2.8 1   0  330.779602 0.000608   6.312434 0.000026  330.779602 0.000608   6.312434 0.000026  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.3   3.0   5.4  9.96E-001  1.00E+000  9.95E-001  1.00E+000  9.95E-001  1.00E+000  1.00E+000  1.00E+000  5.05E-001  5.09E-001  5.04E-001  5.33E-001  5.28E-001  5.24E-001
 222.02    6.6   30  3.4 1   0  319.657288 0.001295  12.794581 0.000106  319.657288 0.001295  12.794581 0.000106  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.6   7.9  13.4  3.77E-003  5.53E-001  3.68E-002  5.81E-002  3.80E-002  2.98E-001  1.22E-001  1.22E-001  3.12E-001  3.18E-001  5.05E-001  3.39E-001  5.26E-001  5.21E-001
 223.01    6.6  136  1.5 1   0  308.961914 0.000350   3.177425 0.000008  308.961914 0.000350   3.177425 0.000008  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.2   4.2   6.3  8.19E-002  9.88E-001  8.60E-002  9.64E-001  7.78E-002  9.77E-001  9.91E-001  9.91E-001  4.94E-001  5.10E-001  5.16E-001  5.03E-001  5.08E-001  4.93E-001
 223.02    9.4   10  4.0 1   0  326.080322 0.001832  41.007027 0.000499  326.080322 0.001832  41.007027 0.000499  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.3  10.4  11.3  1.58E-002  1.99E-003  1.82E-001  4.66E-001  1.22E-001  4.34E-001  1.98E-001  1.98E-001  2.67E-001  3.50E-001  5.81E-001  4.30E-001  6.48E-001  5.71E-001
 225.01   10.7  335  1.2 1   0  259.867218 0.000128   0.838597 0.000001  259.867218 0.000128   0.838597 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.5   2.3   3.5  1.54E-001  1.00E+000  1.50E-001  1.00E+000  1.41E-001  1.00E+000  1.00E+000  1.00E+000  5.05E-001  5.16E-001  5.11E-001  5.26E-001  5.21E-001  5.10E-001
 226.01    6.3   57  3.3 1   1  320.367249 0.000804   8.308509 0.000045  320.367249 0.000804   8.308509 0.000045  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.0   6.4  11.5  2.68E-004  8.30E-001  2.74E-003  9.87E-001  9.59E-003  9.53E-001  9.49E-001  9.49E-001  3.50E-001  2.64E-001  4.02E-001  2.88E-001  4.29E-001  5.27E-001
 227.01    4.5   21  4.9 2  15  281.599396 0.000518  17.678726 0.000062  281.599396 0.000792  17.678726 0.000067  9.60E-005  4.71E-007  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.6 146.1 152.0  0.00E+000  0.00E+000  5.62E-006  2.72E-006  1.68E-002  3.54E-002  6.27E-001  6.27E-001  6.10E-022  7.70E-023  1.37E-001  6.62E-023  3.79E-002  2.35E-001
 229.01   21.6  126  2.9 1   0  318.057892 0.000175   3.573204 0.000004  318.057892 0.000175   3.573204 0.000004  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.9   2.2   2.8  5.23E-001  6.78E-001  4.98E-001  7.31E-001  4.87E-001  7.99E-001  6.93E-001  6.93E-001  5.18E-001  5.26E-001  5.08E-001  5.31E-001  5.14E-001  5.06E-001
 232.01   29.1   37  5.0 1   0  316.322937 0.000335  12.465971 0.000029  316.322937 0.000335  12.465971 0.000029  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.0   2.2   2.8  5.88E-001  6.64E-001  6.10E-001  9.28E-001  5.90E-001  7.96E-001  5.67E-001  5.67E-001  4.83E-001  4.97E-001  5.14E-001  5.29E-001  5.46E-001  5.32E-001
 232.02    4.0   77  3.9 1   0  320.727905 0.001332   5.766204 0.000053  320.727905 0.001332   5.766204 0.000053  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.3   8.0  13.9  9.78E-001  1.00E+000  9.73E-001  1.00E+000  9.79E-001  1.00E+000  1.00E+000  1.00E+000  5.21E-001  4.83E-001  4.62E-001  5.05E-001  4.84E-001  5.22E-001
 232.03    4.0   20  4.8 1   0  335.025452 0.002952  21.588234 0.000446  335.025452 0.002952  21.588234 0.000446  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.5  10.9  20.0  2.27E-001  8.99E-001  1.89E-001  8.60E-001  1.91E-001  5.70E-001  4.92E-001  4.92E-001  5.41E-001  5.46E-001  5.05E-001  5.98E-001  5.58E-001  5.52E-001
 232.04    5.5   11  6.6 1   0  361.974182 0.004731  37.996933 0.001486  361.974182 0.004731  37.996933 0.001486  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.3  13.3  19.4  5.19E-001  7.81E-001  8.25E-001  8.41E-001  9.84E-001  9.90E-001  9.92E-001  9.92E-001  2.41E-001  3.21E-002  1.11E-001  5.21E-002  1.50E-001  5.50E-001
 232.05    5.8    9  8.4 1   0  322.247253 0.004682  56.254852 0.001951  322.247253 0.004682  56.254852 0.001951  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.5  14.6  19.7  2.85E-001  4.07E-001  3.10E-001  4.35E-001  3.72E-001  8.90E-001  6.45E-001  6.45E-001  4.93E-001  4.59E-001  4.66E-001  5.48E-001  5.52E-001  5.80E-001
 234.01    9.6   52  4.6 1   0  315.143066 0.000874   9.613747 0.000060  315.143066 0.000874   9.613747 0.000060  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.0   6.9   9.9  1.15E-001  5.40E-001  1.07E-001  7.84E-001  9.32E-002  6.34E-001  8.99E-001  8.99E-001  5.14E-001  5.39E-001  5.24E-001  5.51E-001  5.37E-001  5.12E-001
 235.01    5.1   81  2.2 1   0  297.749847 0.000654   5.632576 0.000027  297.749847 0.000654   5.632576 0.000027  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.8   6.3   8.6  3.62E-001  8.79E-001  3.48E-001  7.87E-001  3.38E-001  9.26E-001  9.26E-001  9.26E-001  5.11E-001  5.19E-001  5.08E-001  5.41E-001  5.30E-001  5.21E-001
 237.01    7.3   51  3.5 1   0  331.544281 0.000853   8.508347 0.000051  331.544281 0.000853   8.508347 0.000051  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.1   4.7   6.9  9.77E-001  1.00E+000  9.71E-001  1.00E+000  9.69E-001  9.94E-001  9.97E-001  9.97E-001  5.27E-001  5.29E-001  5.02E-001  5.55E-001  5.28E-001  5.26E-001
 238.01    8.0   26  4.5 1   0  326.575562 0.001490  17.232204 0.000192  326.575562 0.001490  17.232204 0.000192  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.5   5.2  10.2  5.31E-001  9.98E-001  5.48E-001  9.76E-001  4.91E-001  9.63E-001  9.64E-001  9.64E-001  4.87E-001  5.28E-001  5.40E-001  5.69E-001  5.80E-001  5.40E-001
 239.01    6.1   74  2.8 1   0  331.026886 0.000501   5.640701 0.000021  331.026886 0.000501   5.640701 0.000021  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.5   4.0   6.0  5.35E-001  9.95E-001  5.07E-001  9.79E-001  4.77E-001  9.84E-001  9.50E-001  9.50E-001  5.20E-001  5.41E-001  5.21E-001  4.37E-001  4.18E-001  3.97E-001
 240.01   10.4  106  4.3 1   0  324.539063 0.000514   4.286886 0.000015  324.539063 0.000514   4.286886 0.000015  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.8   5.0   7.0  8.38E-001  9.96E-001  8.20E-001  9.93E-001  8.07E-001  9.99E-001  9.91E-001  9.91E-001  5.20E-001  5.33E-001  5.13E-001  5.35E-001  5.15E-001  5.02E-001
 241.01    9.8   28  3.5 1   0  299.757355 0.000957  13.821380 0.000083  299.757355 0.000957  13.821380 0.000083  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.3   5.4   8.1  1.16E-001  6.04E-001  9.27E-002  6.49E-001  1.90E-001  9.34E-001  6.31E-001  6.31E-001  5.39E-001  4.31E-001  3.94E-001  4.70E-001  4.32E-001  5.38E-001
 242.01   36.3   62  5.7 1   0  332.648285 0.000270   7.258475 0.000014  332.648285 0.000270   7.258475 0.000014  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.1   2.6   3.4  9.22E-002  2.81E-001  8.13E-002  2.06E-001  6.97E-002  3.11E-001  1.92E-001  1.92E-001  5.21E-001  5.45E-001  5.24E-001  4.34E-001  4.14E-001  3.91E-001
 244.01   43.5   32  3.1 1   3  340.494171 0.000121  12.720352 0.000012  340.494171 0.000121  12.720352 0.000012  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.1   1.2   1.4  7.76E-004  4.87E-004  1.44E-002  7.62E-001  1.20E-002  7.31E-001  2.90E-001  2.90E-001  2.98E-001  3.23E-001  5.26E-001  2.77E-001  4.71E-001  4.46E-001
 244.02   24.5   69  3.6 4  35  329.292328 0.000247   6.238531 0.000011  329.295227 0.000458   6.238544 0.000029 -1.68E-006  2.99E-007 -7.30E-009  5.00E-009  8.51E-010  2.31E-010   3.0   3.3   4.2  1.13E-006  4.86E-006  1.82E-002  7.03E-001  2.22E-002  4.71E-001  1.00E+000  1.00E+000  6.33E-002  5.91E-002  4.83E-001  1.61E-002  2.63E-001  2.77E-001
 245.01   71.8   12  4.6 1   0  347.002747 0.000277  39.792133 0.000087  347.002747 0.000277  39.792133 0.000087  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.4   1.1   1.1  6.54E-001  3.45E-001  5.63E-001  2.16E-001  5.03E-001  3.73E-001  1.87E-001  1.87E-001  5.65E-001  6.05E-001  5.42E-001  6.76E-001  6.16E-001  5.75E-001
 245.02   10.1   18  3.8 1   0  380.461273 0.001200  21.301601 0.000203  380.461273 0.001200  21.301601 0.000203  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.5   4.8   9.4  1.99E-002  7.85E-001  5.05E-002  1.72E-001  1.15E-001  3.54E-001  5.45E-001  5.45E-001  4.20E-001  3.32E-001  4.08E-001  1.65E-001  2.20E-001  2.94E-001
 245.04    3.7    6  8.7 1   0  384.722473 0.010452  51.197556 0.003546  384.722473 0.010452  51.197556 0.003546  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  36.7   1.1   1.2  1.00E+000  1.00E+000  1.00E+000  1.00E+000  9.99E-001  1.00E+000  0.00E+000  0.00E+000  5.20E-001  3.89E-001  3.79E-001 -1.00E+000 -1.00E+000 -1.00E+000
 246.01   23.1   65  3.5 1   0  322.807892 0.000247   5.398750 0.000009  322.807892 0.000247   5.398750 0.000009  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.9   1.5   2.5  8.86E-001  1.00E+000  8.69E-001  1.00E+000  8.88E-001  9.99E-001  9.98E-001  9.98E-001  5.22E-001  4.91E-001  4.69E-001  5.11E-001  4.89E-001  5.20E-001
 247.01    6.9   24  2.2 1   0  335.165222 0.000955  13.815035 0.000084  335.165222 0.000955  13.815035 0.000084  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.0   2.9   5.3  8.73E-001  1.00E+000  8.62E-001  9.61E-001  8.50E-001  9.93E-001  9.83E-001  9.83E-001  5.08E-001  5.16E-001  5.08E-001  5.51E-001  5.42E-001  5.34E-001
 248.01    6.6   62  2.6 4  35  326.604492 0.000523   7.203909 0.000026  326.599182 0.000980   7.204243 0.000068  3.63E-006  7.46E-007 -5.50E-008  1.26E-008 -2.54E-009  7.19E-010   6.1   6.2   8.9  3.52E-008  8.71E-004  7.01E-004  2.24E-002  3.49E-002  5.30E-001  9.46E-001  9.46E-001  1.16E-001  2.23E-002  2.04E-001  5.08E-003  8.00E-002  2.80E-001
 248.02    3.8   37  2.0 1   1  375.667389 0.001095  10.912607 0.000082  375.667389 0.001095  10.912607 0.000082  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.8  10.6  14.2  1.47E-005  1.49E-002  7.28E-005  2.72E-004  3.98E-003  8.57E-003  8.89E-001  8.89E-001  4.33E-001  2.19E-001  2.72E-001  6.95E-002  9.52E-002  2.39E-001
 249.01    9.8   41  1.8 1   0  328.390045 0.000343   9.549291 0.000023  328.390045 0.000343   9.549291 0.000023  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.2   2.5   3.1  4.39E-001  5.61E-001  4.52E-001  8.78E-001  4.44E-001  7.51E-001  9.81E-001  9.81E-001  4.91E-001  4.98E-001  5.06E-001  4.57E-001  4.66E-001  4.60E-001
 250.01   14.2   34  2.8 1   3  349.056427 0.000494  12.282916 0.000042  349.056427 0.000494  12.282916 0.000042  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.2   5.9   8.2  4.96E-014  1.32E-009  7.96E-007  1.14E-001  1.59E-006  5.34E-001  1.08E-001  1.08E-001  1.27E-001  1.23E-001  4.88E-001  1.33E-001  5.03E-001  5.14E-001
 250.02    8.5   24  2.1 1   2  341.655273 0.000722  17.251326 0.000086  341.655273 0.000722  17.251326 0.000086  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.7   6.5   6.8  5.22E-003  8.81E-004  1.65E-001  5.84E-001  1.39E-001  6.88E-001  6.25E-001  6.25E-001  1.79E-001  2.06E-001  5.34E-001  2.07E-001  5.29E-001  4.96E-001
 250.04    7.4    9  2.3 1   0  303.882477 0.001385  46.827805 0.000519  303.882477 0.001385  46.827805 0.000519  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.6   2.7   2.9  9.45E-001  9.40E-001  9.22E-001  9.13E-001  8.53E-001  8.26E-001  9.13E-001  9.13E-001  5.19E-001  6.12E-001  5.90E-001  6.52E-001  6.31E-001  5.46E-001
 251.01   11.6  100  1.8 1   0  320.635315 0.000259   4.164383 0.000007  320.635315 0.000259   4.164383 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.9   2.8   3.9  2.55E-001  8.64E-001  2.44E-001  9.46E-001  2.25E-001  9.66E-001  9.77E-001  9.77E-001  5.11E-001  5.28E-001  5.17E-001  5.46E-001  5.35E-001  5.18E-001
 252.01   11.5   24  3.5 1   0  349.963440 0.000845  17.604475 0.000109  349.963440 0.000845  17.604475 0.000109  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.2   2.9   5.2  6.77E-001  9.96E-001  7.41E-001  9.28E-001  6.92E-001  8.82E-001  9.88E-001  9.88E-001  4.40E-001  4.81E-001  5.39E-001  4.70E-001  5.28E-001  4.89E-001
 253.01    5.0   57  1.8 1   0  333.398315 0.000546   6.383192 0.000022  333.398315 0.000546   6.383192 0.000022  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.7   3.3   4.5  9.93E-001  1.00E+000  9.91E-001  1.00E+000  9.90E-001  1.00E+000  1.00E+000  1.00E+000  5.14E-001  5.28E-001  5.15E-001  5.49E-001  5.36E-001  5.21E-001
 254.01   97.0  174  1.9 1   3  322.337402 0.000026   2.455241 0.000000  322.337402 0.000026   2.455241 0.000000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.5   0.5   0.7  8.20E-011  3.85E-006  6.03E-011  2.16E-006  4.77E-011  1.35E-006  2.25E-006  2.25E-006  5.15E-001  5.27E-001  5.12E-001  5.42E-001  5.27E-001  5.15E-001
 255.01   18.1   17  4.1 1   0  342.999146 0.000811  27.521767 0.000185  342.999146 0.000811  27.521767 0.000185  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.2   5.3   5.2  1.72E-001  2.62E-002  1.46E-001  9.68E-002  1.09E-001  9.11E-002  1.09E-001  1.09E-001  5.35E-001  5.90E-001  5.55E-001  6.38E-001  6.05E-001  5.51E-001
 256.01    9.5  233  1.9 1   0  253.051880 0.000089   1.378653 0.000001  253.051880 0.000089   1.378653 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.2   0.8   1.2  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  4.90E-001  4.92E-001  5.02E-001  3.73E-001  3.83E-001  3.81E-001
 257.01   13.3   51  2.3 1   0  312.163971 0.000250   6.883401 0.000012  312.163971 0.000250   6.883401 0.000012  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.7   1.4   2.0  9.71E-001  1.00E+000  9.64E-001  9.98E-001  9.54E-001  9.98E-001  9.83E-001  9.83E-001  5.24E-001  5.52E-001  5.28E-001  5.74E-001  5.49E-001  5.22E-001
 258.01   12.2   88  5.5 1   3  350.788055 0.000530   4.157517 0.000015  350.788055 0.000530   4.157517 0.000015  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.5  13.6  17.6  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  4.67E-001  4.79E-001  5.12E-001  4.68E-001  5.01E-001  4.89E-001
 260.01    6.2   36  4.8 1   0  315.702057 0.001130  10.495783 0.000081  315.702057 0.001130  10.495783 0.000081  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.5   7.3  10.0  3.10E-001  7.85E-001  2.70E-001  8.44E-001  2.40E-001  9.28E-001  9.77E-001  9.77E-001  5.34E-001  5.61E-001  5.27E-001  5.83E-001  5.50E-001  5.22E-001
 260.02   30.6    4 10.7 1   0  378.607941 0.001785 100.283592 0.001433  378.607941 0.001785 100.283592 0.001433  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.9   2.0   2.9  4.79E-001  5.93E-001  3.53E-001  3.03E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.08E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 261.01   33.8   27  3.9 1   0  347.596100 0.000233  16.238419 0.000027  347.596100 0.000233  16.238419 0.000027  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.8   0.8   1.4  8.73E-001  9.98E-001  8.41E-001  9.95E-001  8.73E-001  9.87E-001  1.00E+000  1.00E+000  5.37E-001  4.85E-001  4.48E-001  4.58E-001  4.22E-001  4.73E-001
 262.01    5.2   56  4.0 1   0  324.386505 0.001303   7.812843 0.000069  324.386505 0.001303   7.812843 0.000069  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.7  13.5  16.8  1.19E-002  3.55E-002  2.80E-002  1.20E-001  2.31E-002  8.54E-002  1.34E-002  1.34E-002  4.19E-001  4.44E-001  5.25E-001  4.58E-001  5.39E-001  5.13E-001
 262.02    4.8   45  2.3 1   0  332.498962 0.000901   9.376020 0.000056  332.498962 0.000901   9.376020 0.000056  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.2   6.0  10.4  2.08E-002  9.42E-001  2.35E-002  8.08E-001  2.50E-002  9.43E-001  9.61E-001  9.61E-001  4.93E-001  4.93E-001  4.99E-001  4.75E-001  4.82E-001  4.83E-001
 263.01    6.6   18  4.2 1   0  345.646027 0.001559  20.719271 0.000236  345.646027 0.001559  20.719271 0.000236  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.6   4.9   6.5  9.35E-001  9.68E-001  9.66E-001  9.96E-001  9.53E-001  9.86E-001  9.93E-001  9.93E-001  3.75E-001  4.06E-001  5.29E-001  4.39E-001  5.59E-001  5.30E-001
 268.01   37.0    5 12.2 1   2  329.686890 0.001110 110.379219 0.000729  329.686890 0.001110 110.379219 0.000729  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.3   5.7   5.2  1.46E-002  3.36E-005  6.16E-003  1.12E-003  4.19E-001  4.54E-001  0.00E+000  0.00E+000  6.38E-001  3.05E-001  2.46E-001 -1.00E+000 -1.00E+000 -1.00E+000
 269.01    6.3   22  6.4 1   0  352.244659 0.001943  18.010529 0.000278  352.244659 0.001943  18.010529 0.000278  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.1   6.8  11.9  5.82E-001  9.78E-001  7.04E-001  9.56E-001  6.63E-001  8.41E-001  7.91E-001  7.91E-001  4.02E-001  4.33E-001  5.31E-001  4.82E-001  5.77E-001  5.47E-001
 270.01    5.5   34  6.4 1   0  347.086151 0.001848  12.582575 0.000159  347.086151 0.001848  12.582575 0.000159  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.5  12.5  20.8  1.46E-003  3.46E-001  1.01E-003  2.64E-001  7.45E-004  6.30E-001  4.91E-001  4.91E-001  5.36E-001  5.67E-001  5.31E-001  6.00E-001  5.65E-001  5.34E-001
 270.02    8.6   12  8.6 1   0  330.748535 0.002492  33.673138 0.000603  330.748535 0.002492  33.673138 0.000603  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.3   8.5  10.1  6.28E-001  5.44E-001  7.28E-001  5.52E-001  6.49E-001  5.27E-001  9.82E-001  9.82E-001  4.08E-001  4.71E-001  5.59E-001  2.01E-001  2.67E-001  2.29E-001
 271.01   15.2    8  7.1 1   0  300.070557 0.001208  48.630966 0.000399  300.070557 0.001208  48.630966 0.000399  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.2   2.8   3.6  6.34E-001  7.25E-001  6.80E-001  5.63E-001  6.77E-001  6.53E-001  9.55E-001  9.55E-001  4.49E-001  4.36E-001  4.84E-001  8.35E-002  1.00E-001  1.11E-001
 271.02   15.5   16  6.9 1   0  347.819275 0.001008  29.392117 0.000216  347.819275 0.001008  29.392117 0.000216  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.8   5.2   7.8  1.14E-002  1.12E-001  1.12E-001  4.62E-001  9.66E-002  3.20E-001  3.43E-001  3.43E-001  2.86E-001  3.19E-001  5.33E-001  3.63E-001  5.75E-001  5.42E-001
 273.01    9.6   38  1.8 1   1  319.541229 0.000491  10.573735 0.000036  319.541229 0.000491  10.573735 0.000036  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.6   3.9   6.0  2.71E-004  2.08E-001  1.90E-004  2.00E-001  1.26E-004  1.66E-001  1.26E-001  1.26E-001  5.32E-001  5.66E-001  5.34E-001  5.99E-001  5.69E-001  5.35E-001
 275.01   10.4   20  7.2 1   0  330.905579 0.001812  15.791802 0.000188  330.905579 0.001812  15.791802 0.000188  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.2   6.7   8.7  8.93E-001  9.48E-001  9.08E-001  9.99E-001  8.72E-001  9.98E-001  9.99E-001  9.99E-001  4.58E-001  5.10E-001  5.50E-001  5.37E-001  5.76E-001  5.27E-001
 275.02   11.3    5  9.9 1   0  470.585999 0.004501  82.197723 0.003119  470.585999 0.004501  82.197723 0.003119  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.0  11.5  20.7  1.04E-002  6.35E-002  3.84E-003  2.76E-002  8.35E-003  9.36E-004  0.00E+000  0.00E+000  6.43E-001  7.33E-001  6.20E-001 -1.00E+000 -1.00E+000 -1.00E+000
 276.01   18.9   11  4.7 1   0  352.128662 0.000819  41.746029 0.000256  352.128662 0.000819  41.746029 0.000256  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.9   3.6   4.2  1.82E-001  1.08E-001  1.75E-001  1.34E-001  3.02E-001  3.62E-001  3.63E-001  3.63E-001  5.21E-001  4.27E-001  4.10E-001  5.14E-001  4.95E-001  5.79E-001
 277.01   19.4   29  8.6 4  55  315.679199 0.000697  16.228363 0.000076  315.745178 0.001444  16.219040 0.000188 -8.23E-005  2.19E-006  3.87E-006  7.45E-008  2.43E-007  9.99E-009   5.5  63.8  78.5  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  1.86E-012  1.86E-012  1.06E-001  8.05E-006  6.22E-004  3.73E-010  7.41E-008  7.44E-003
 279.01   60.9   15  8.1 1   0  337.344666 0.000360  28.455153 0.000071  337.344666 0.000360  28.455153 0.000071  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.9   1.9   1.9  3.93E-001  3.67E-002  3.80E-001  2.20E-002  3.03E-001  1.16E-002  3.41E-001  3.41E-001  5.12E-001  5.74E-001  5.61E-001  5.48E-001  5.35E-001  4.76E-001
 279.02    9.2   24  6.6 1   0  316.551819 0.001589  15.412745 0.000169  316.551819 0.001589  15.412745 0.000169  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.5   9.1  10.9  4.27E-001  3.71E-001  3.98E-001  1.90E-001  4.77E-001  4.69E-001  5.41E-001  5.41E-001  5.22E-001  4.66E-001  4.45E-001  5.01E-001  4.79E-001  5.33E-001
 280.01   16.3   36  2.5 1   1  327.607117 0.000246  11.872868 0.000021  327.607117 0.000246  11.872868 0.000021  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.2   1.9   3.1  5.27E-005  1.61E-001  2.42E-004  8.71E-003  7.96E-004  1.71E-003  3.90E-004  3.90E-004  4.29E-001  3.70E-001  4.39E-001  4.05E-001  4.74E-001  5.35E-001
 281.01   14.0   19  8.2 1   0  337.166870 0.001472  19.557190 0.000210  337.166870 0.001472  19.557190 0.000210  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.4   6.8   6.9  8.70E-001  5.66E-001  8.37E-001  5.82E-001  7.85E-001  5.08E-001  4.91E-001  4.91E-001  5.35E-001  5.87E-001  5.52E-001  6.38E-001  6.04E-001  5.53E-001
 282.01   33.8   14  5.9 1   0  335.172943 0.000569  27.508461 0.000115  335.172943 0.000569  27.508461 0.000115  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.1   2.8   2.8  4.48E-001  1.14E-001  7.67E-001  6.16E-001  7.51E-001  6.68E-001  5.69E-001  5.69E-001  2.60E-001  2.70E-001  5.05E-001  2.67E-001  4.93E-001  4.89E-001
 283.01   15.2   27  2.9 1   0  344.977753 0.000441  16.091902 0.000055  344.977753 0.000441  16.091902 0.000055  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.3   2.5   3.8  7.83E-002  4.92E-001  2.55E-001  8.03E-001  2.28E-001  9.51E-001  6.85E-001  6.85E-001  3.18E-001  3.45E-001  5.27E-001  3.54E-001  5.35E-001  5.08E-001
 284.01    5.2   19  3.1 1   0  292.526215 0.001890  18.009966 0.000253  292.526215 0.001890  18.009966 0.000253  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.4   5.3  11.0  5.06E-001  9.96E-001  4.87E-001  9.51E-001  4.19E-001  8.45E-001  8.76E-001  8.76E-001  5.13E-001  5.63E-001  5.49E-001  5.67E-001  5.54E-001  5.05E-001
 284.02    3.9   49  3.5 1   0  314.331848 0.001463   6.414738 0.000070  314.331848 0.001463   6.414738 0.000070  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.2   7.5  14.4  4.82E-001  1.00E+000  5.75E-001  9.85E-001  5.41E-001  9.74E-001  9.15E-001  9.15E-001  4.34E-001  4.57E-001  5.24E-001  4.86E-001  5.51E-001  5.28E-001
 284.03    3.6   54  3.3 1   0  305.740936 0.001690   6.178205 0.000076  305.740936 0.001690   6.178205 0.000076  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.2  12.3  16.2  7.68E-001  9.10E-001  7.55E-001  9.01E-001  8.45E-001  9.97E-001  9.90E-001  9.90E-001  5.10E-001  4.10E-001  4.01E-001  3.79E-001  3.71E-001  4.68E-001
 285.01   11.8   33  6.0 1   0  332.259521 0.000665  13.748664 0.000066  332.259521 0.000665  13.748664 0.000066  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.5   4.0   6.0  1.34E-001  7.07E-001  1.18E-001  8.73E-001  1.07E-001  3.55E-001  1.69E-001  1.69E-001  5.24E-001  5.45E-001  5.21E-001  5.62E-001  5.38E-001  5.17E-001
 288.01   10.5   37  6.4 1   0  326.053925 0.000965  10.275373 0.000071  326.053925 0.000965  10.275373 0.000071  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.4   5.4   9.8  5.46E-002  9.08E-001  6.41E-002  9.55E-001  6.03E-002  6.09E-001  6.61E-001  6.61E-001  4.86E-001  4.99E-001  5.14E-001  5.17E-001  5.31E-001  5.17E-001
 289.01   14.7   13  7.8 1   0  311.400452 0.001511  26.628977 0.000299  311.400452 0.001511  26.628977 0.000299  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.9   3.7   4.3  9.74E-001  9.53E-001  9.60E-001  8.90E-001  9.58E-001  8.17E-001  8.77E-001  8.77E-001  5.37E-001  5.07E-001  4.72E-001  5.71E-001  5.36E-001  5.61E-001
 291.01   11.6   15  7.6 1   2  338.773926 0.002055  31.518122 0.000456  338.773926 0.002055  31.518122 0.000456  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.3  15.5  15.6  8.95E-003  2.46E-005  6.74E-003  1.21E-003  3.99E-003  4.86E-004  6.23E-005  6.23E-005  5.43E-001  6.03E-001  5.61E-001  6.61E-001  6.20E-001  5.61E-001
 292.01    4.9  143  2.3 1   0  327.291504 0.000612   2.586616 0.000010  327.291504 0.000612   2.586616 0.000010  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.3   6.4   9.8  8.32E-001  1.00E+000  8.17E-001  1.00E+000  8.01E-001  1.00E+000  1.00E+000  1.00E+000  5.17E-001  5.33E-001  5.16E-001  5.48E-001  5.31E-001  5.16E-001
 294.01   11.9   11  5.8 1   0  332.652954 0.001896  34.436245 0.000434  332.652954 0.001896  34.436245 0.000434  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.3   5.7   6.6  7.60E-001  6.88E-001  7.17E-001  9.03E-001  6.14E-001  8.29E-001  8.02E-001  8.02E-001  5.29E-001  6.06E-001  5.77E-001  6.71E-001  6.42E-001  5.69E-001
 295.01    5.2   68  3.0 1   0  317.572571 0.000629   5.317413 0.000022  317.572571 0.000629   5.317413 0.000022  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.8   4.9   7.1  6.38E-001  9.90E-001  6.08E-001  9.91E-001  7.02E-001  9.72E-001  9.71E-001  9.71E-001  5.22E-001  4.47E-001  4.25E-001  4.67E-001  4.46E-001  5.20E-001
 296.01   10.2   11  5.3 1   0  342.381531 0.001974  28.862284 0.000349  342.381531 0.001974  28.862284 0.000349  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.3   3.2   6.4  8.21E-001  9.91E-001  7.77E-001  9.47E-001  6.82E-001  8.73E-001  7.58E-001  7.58E-001  5.35E-001  6.11E-001  5.76E-001  6.35E-001  6.01E-001  5.28E-001
 297.01    3.5   67  3.0 1   0  331.349457 0.001385   5.651862 0.000051  331.349457 0.001385   5.651862 0.000051  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.6  11.9  17.5  1.45E-001  8.38E-001  1.30E-001  9.45E-001  1.17E-001  8.48E-001  7.79E-001  7.79E-001  5.21E-001  5.39E-001  5.18E-001  5.57E-001  5.36E-001  5.18E-001
 298.01    4.6   22  2.7 1   0  310.943115 0.001661  19.963755 0.000219  310.943115 0.001661  19.963755 0.000219  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.5   8.4  12.1  1.83E-001  7.44E-001  1.46E-001  6.83E-001  2.57E-001  9.09E-001  8.90E-001  8.90E-001  5.45E-001  4.46E-001  4.04E-001  4.82E-001  4.39E-001  5.34E-001
 299.01    4.2  256  1.9 1   0  311.669800 0.000449   1.541680 0.000005  311.669800 0.000449   1.541680 0.000005  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.0   6.3   9.6  9.45E-001  1.00E+000  9.40E-001  1.00E+000  9.47E-001  1.00E+000  1.00E+000  1.00E+000  5.10E-001  4.93E-001  4.83E-001  5.02E-001  4.92E-001  5.09E-001
 301.01    4.4   73  4.0 1   0  332.811798 0.001191   6.002507 0.000050  332.811798 0.001191   6.002507 0.000050  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.5   8.5  12.5  9.46E-001  1.00E+000  9.53E-001  1.00E+000  9.46E-001  1.00E+000  1.00E+000  1.00E+000  4.75E-001  4.92E-001  5.17E-001  5.04E-001  5.29E-001  5.12E-001
 302.01   26.7   11  8.9 1   0  305.835632 0.001051  24.854694 0.000240  305.835632 0.001051  24.854694 0.000240  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.8   3.0   4.8  3.27E-001  6.50E-001  2.87E-001  9.74E-001  2.84E-001  7.25E-001  8.89E-001  8.89E-001  5.38E-001  5.50E-001  5.13E-001  3.90E-001  3.61E-001  3.54E-001
 303.01   25.0    6  6.4 1   0  289.152863 0.000883  60.929462 0.000367  289.152863 0.000883  60.929462 0.000367  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.1   0.3   0.5  9.98E-001  9.99E-001  9.89E-001  9.91E-001  9.47E-001  9.64E-001  0.00E+000  0.00E+000  5.96E-001  6.96E-001  6.09E-001 -1.00E+000 -1.00E+000 -1.00E+000
 304.01   14.7   48  2.6 1   0  312.198364 0.000340   8.512045 0.000022  312.198364 0.000340   8.512045 0.000022  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.7   2.6   3.7  1.04E-001  8.25E-001  1.12E-001  7.69E-001  1.13E-001  8.80E-001  8.97E-001  8.97E-001  4.92E-001  4.95E-001  5.03E-001  5.05E-001  5.13E-001  5.10E-001
 305.01    7.8   90  2.4 1   0  325.810913 0.000479   4.603549 0.000015  325.810913 0.000479   4.603549 0.000015  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.8   3.9   5.7  9.28E-001  1.00E+000  9.32E-001  1.00E+000  9.22E-001  1.00E+000  1.00E+000  1.00E+000  4.89E-001  5.09E-001  5.20E-001  5.20E-001  5.31E-001  5.11E-001
 306.01   13.9   15  3.1 1   0  330.133942 0.000849  24.307522 0.000160  330.133942 0.000849  24.307522 0.000160  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.1   2.3   3.8  7.14E-001  9.83E-001  6.41E-001  9.84E-001  6.15E-001  9.91E-001  8.21E-001  8.21E-001  5.55E-001  5.70E-001  5.16E-001  6.22E-001  5.69E-001  5.53E-001
 307.01    5.8   25  3.6 1   0  325.685730 0.001650  19.674156 0.000225  325.685730 0.001650  19.674156 0.000225  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.8   4.8   7.1  9.96E-001  1.00E+000  9.95E-001  1.00E+000  9.92E-001  1.00E+000  9.99E-001  9.99E-001  4.97E-001  5.41E-001  5.44E-001  4.92E-001  4.96E-001  4.53E-001
 308.01   23.4   12  6.3 2  11  334.101166 0.000859  35.595051 0.000240  334.101166 0.001266  35.595051 0.000240  2.34E-005  2.03E-006  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.4  14.5  15.4  0.00E+000  0.00E+000  9.15E-003  7.07E-002  1.12E-001  2.09E-001  2.37E-001  2.37E-001  5.14E-003  1.94E-003  2.89E-001  4.80E-003  3.60E-001  5.68E-001
 312.01    5.7   37  2.9 1   1  317.007202 0.001156  11.579001 0.000105  317.007202 0.001156  11.579001 0.000105  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.4  11.2  14.5  7.16E-005  1.28E-002  5.83E-005  4.62E-003  3.76E-005  2.10E-003  1.78E-004  1.78E-004  5.23E-001  5.57E-001  5.35E-001  5.89E-001  5.66E-001  5.32E-001
 312.02    6.5   27  3.7 1   0  278.159760 0.001506  16.399189 0.000166  278.159760 0.001506  16.399189 0.000166  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.2  10.0  13.2  5.93E-002  2.98E-001  4.71E-002  1.08E-001  6.43E-002  9.75E-001  8.99E-001  8.99E-001  5.36E-001  5.06E-001  4.71E-001  5.18E-001  4.83E-001  5.11E-001
 313.01    9.9   20  3.2 1   0  316.728271 0.001011  18.735846 0.000148  316.728271 0.001011  18.735846 0.000148  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.5   1.6   3.4  9.97E-001  1.00E+000  9.98E-001  1.00E+000  9.96E-001  1.00E+000  9.98E-001  9.98E-001  4.57E-001  5.05E-001  5.46E-001  4.74E-001  5.15E-001  4.71E-001
 313.02    6.6   51  3.2 1   0  340.668640 0.000965   8.436418 0.000065  340.668640 0.000965   8.436418 0.000065  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.2   6.4   9.0  7.41E-001  9.74E-001  7.65E-001  9.62E-001  7.43E-001  9.73E-001  9.90E-001  9.90E-001  4.76E-001  4.94E-001  5.18E-001  5.19E-001  5.43E-001  5.25E-001
 314.01   15.4   31  2.3 1   0  317.567810 0.000377  13.781011 0.000035  317.567810 0.000377  13.781011 0.000035  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.2   3.1   3.7  1.71E-002  2.41E-002  1.27E-002  1.06E-002  1.03E-002  6.20E-003  5.01E-003  5.01E-003  5.37E-001  5.65E-001  5.29E-001  6.03E-001  5.67E-001  5.39E-001
 314.02   11.8   19  1.9 1   0  357.992096 0.000503  23.090094 0.000085  357.992096 0.000503  23.090094 0.000085  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.3   2.7   4.1  1.83E-002  3.37E-001  1.64E-001  7.83E-001  1.39E-001  3.32E-001  7.32E-001  7.32E-001  2.63E-001  2.97E-001  5.35E-001  3.28E-001  5.64E-001  5.29E-001
 315.01   25.4   11  4.4 1   0  335.526642 0.000744  35.590687 0.000208  335.526642 0.000744  35.590687 0.000208  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.7   2.8   3.3  4.05E-001  3.36E-001  7.26E-001  8.30E-001  6.58E-001  8.45E-001  6.82E-001  6.82E-001  2.68E-001  3.19E-001  5.49E-001  4.02E-001  6.24E-001  5.76E-001
 317.01   14.4   19  7.4 1   0  339.233154 0.001443  22.207985 0.000215  339.233154 0.001443  22.207985 0.000215  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.1   6.6  11.0  4.65E-002  5.36E-001  3.28E-002  4.88E-001  3.58E-002  2.52E-001  7.01E-001  7.01E-001  5.50E-001  5.54E-001  5.05E-001  5.20E-001  4.72E-001  4.67E-001
 318.01   38.1   11 10.3 1   2  300.756439 0.000855  38.584396 0.000248  300.756439 0.000855  38.584396 0.000248  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.2   5.7   5.8  9.16E-003  2.27E-004  4.73E-002  4.26E-001  6.60E-002  8.54E-001  6.92E-001  6.92E-001  3.85E-001  3.79E-001  4.89E-001  2.78E-001  3.73E-001  3.87E-001
 319.01   57.9   10  5.5 1   3  340.380920 0.000454  46.151192 0.000161  340.380920 0.000454  46.151192 0.000161  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.1   7.4   8.1  0.00E+000  0.00E+000  0.00E+000  2.22E-016  4.26E-010  2.00E-015  1.42E-002  1.42E-002  5.13E-001  1.92E-001  1.90E-001  5.90E-002  5.89E-002  2.14E-001
 321.01    4.5  180  2.6 1   1  329.101776 0.000625   2.426319 0.000010  329.101776 0.000625   2.426319 0.000010  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.7   9.7  15.6  2.46E-008  9.76E-001  9.83E-008  9.90E-001  9.28E-008  9.84E-001  9.85E-001  9.85E-001  4.44E-001  4.51E-001  5.06E-001  4.59E-001  5.15E-001  5.09E-001
 323.01    7.3   71  2.2 1   0  312.969818 0.000355   5.835962 0.000015  312.969818 0.000355   5.835962 0.000015  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.5   3.4   4.5  2.46E-001  6.71E-001  4.22E-001  8.48E-001  4.82E-001  9.31E-001  9.52E-001  9.52E-001  3.68E-001  3.29E-001  4.57E-001  2.41E-001  3.56E-001  3.97E-001
 330.01    5.0   54  5.4 1   0  338.774902 0.002003   7.974114 0.000112  338.774902 0.002003   7.974114 0.000112  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.4  11.9  16.1  9.90E-001  9.99E-001  9.87E-001  9.99E-001  9.84E-001  9.94E-001  9.94E-001  9.94E-001  5.23E-001  5.45E-001  5.21E-001  5.68E-001  5.45E-001  5.24E-001
 331.01    9.0   24  6.8 1   0  346.725189 0.002013  18.684326 0.000280  346.725189 0.002013  18.684326 0.000280  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.3   5.3  12.8  6.12E-001  1.00E+000  5.57E-001  1.00E+000  7.91E-001  8.00E-001  9.48E-001  9.48E-001  5.39E-001  3.39E-001  3.07E-001  3.26E-001  2.95E-001  4.83E-001
 332.01    5.5   81  4.0 1   0  323.427155 0.001078   5.458525 0.000041  323.427155 0.001078   5.458525 0.000041  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.0   8.1  12.5  8.81E-001  1.00E+000  8.64E-001  1.00E+000  8.89E-001  1.00E+000  1.00E+000  1.00E+000  5.22E-001  4.84E-001  4.62E-001  3.01E-001  2.83E-001  3.17E-001
 333.01    9.2   31  5.6 1   1  341.997833 0.001169  13.285435 0.000114  341.997833 0.001169  13.285435 0.000114  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.5   8.9  13.7  1.10E-004  4.33E-002  1.85E-004  7.48E-002  4.96E-004  3.74E-003  1.32E-003  1.32E-003  4.85E-001  4.42E-001  4.57E-001  4.81E-001  4.95E-001  5.38E-001
 335.01   12.7    9  7.5 1   0  315.576080 0.001296  46.566689 0.000445  315.576080 0.001296  46.566689 0.000445  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.8   3.3   4.0  6.96E-001  7.20E-001  6.23E-001  7.41E-001  4.94E-001  6.48E-001  5.01E-001  5.01E-001  5.51E-001  6.41E-001  5.91E-001  6.73E-001  6.27E-001  5.41E-001
 337.01    6.8   24  5.5 1   0  328.336639 0.002108  19.783575 0.000307  328.336639 0.002108  19.783575 0.000307  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.5   9.2  11.5  8.90E-001  9.27E-001  8.56E-001  8.89E-001  8.15E-001  7.81E-001  7.82E-001  7.82E-001  5.43E-001  5.86E-001  5.43E-001  6.26E-001  5.84E-001  5.41E-001
 338.01    5.3   57  3.1 1   0  338.925110 0.001080   7.010570 0.000050  338.925110 0.001080   7.010570 0.000050  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.8  10.1  13.9  1.68E-002  4.62E-001  1.59E-002  7.33E-001  3.19E-002  3.47E-001  3.76E-001  3.76E-001  5.11E-001  4.42E-001  4.32E-001  4.70E-001  4.59E-001  5.27E-001
 339.01    3.6  196  2.5 1   1  315.037506 0.000689   1.980349 0.000009  315.037506 0.000689   1.980349 0.000009  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.4   9.9  16.9  6.98E-006  9.96E-001  5.94E-006  1.00E+000  6.06E-006  1.00E+000  1.00E+000  1.00E+000  5.11E-001  5.13E-001  5.02E-001  5.27E-001  5.15E-001  5.14E-001
 339.02    4.1   34  3.1 1   0  289.513947 0.001959  12.834021 0.000164  289.513947 0.001959  12.834021 0.000164  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.1  12.1  16.8  3.08E-001  7.33E-001  4.68E-001  9.95E-001  4.17E-001  9.91E-001  6.59E-001  6.59E-001  3.87E-001  4.24E-001  5.37E-001  2.41E-001  3.37E-001  3.06E-001
 340.01  659.5   16 14.4 1   3  306.687042 0.000257  23.673042 0.000040  306.687042 0.000257  23.673042 0.000040  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.5   2.8   3.0  8.35E-009  8.32E-012  1.06E-008  1.37E-013  8.50E-009  0.00E+000  0.00E+000  0.00E+000  5.27E-001  5.69E-001  5.41E-001  6.04E-001  5.77E-001  5.36E-001
 341.01    7.5   58  3.0 1   0  317.615479 0.000579   7.170743 0.000026  317.615479 0.000579   7.170743 0.000026  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.9   6.4   8.0  1.78E-003  3.05E-002  1.35E-003  2.16E-002  1.16E-003  6.96E-002  5.32E-002  5.32E-002  5.27E-001  5.44E-001  5.17E-001  5.63E-001  5.36E-001  5.19E-001
 343.01    9.7   90  3.4 1   0  308.089081 0.000505   4.761692 0.000016  308.089081 0.000505   4.761692 0.000016  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.1   5.6   7.8  2.53E-002  5.04E-001  2.91E-002  3.01E-001  2.84E-002  8.33E-001  9.17E-001  9.17E-001  4.87E-001  4.93E-001  5.06E-001  4.67E-001  4.80E-001  4.74E-001
 343.02    4.2  204  2.5 1   0  320.078918 0.000641   2.024123 0.000009  320.078918 0.000641   2.024123 0.000009  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.1   6.5  10.4  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  4.92E-001  5.06E-001  5.14E-001  4.77E-001  4.85E-001  4.71E-001
 343.03    5.5   10  7.6 1   0  290.746979 0.005158  41.809860 0.001480  290.746979 0.005158  41.809860 0.001480  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.9  20.2  26.1  1.38E-001  1.46E-001  1.59E-001  3.59E-002  1.46E-001  1.71E-001  9.12E-002  9.12E-002  4.96E-001  5.30E-001  5.33E-001  5.89E-001  5.90E-001  5.57E-001
 344.01   24.9   12  5.9 1   0  300.881561 0.000884  39.308952 0.000266  300.881561 0.000884  39.308952 0.000266  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.3   4.4   5.7  2.29E-002  3.81E-002  2.00E-001  6.00E-002  2.14E-001  4.69E-001  4.67E-001  4.67E-001  2.68E-001  2.77E-001  5.01E-001  2.80E-001  4.94E-001  4.94E-001
 345.01   31.5   12  4.8 1   0  345.275818 0.000714  29.886024 0.000132  345.275818 0.000714  29.886024 0.000132  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.7   3.6   4.4  5.05E-002  6.72E-002  1.55E-001  1.52E-001  5.62E-001  6.82E-001  9.26E-001  9.26E-001  3.74E-001  1.43E-001  2.26E-001  1.03E-001  1.64E-001  3.96E-001
 346.01   11.3   34  2.7 1   0  323.508606 0.000598  12.924951 0.000054  323.508606 0.000598  12.924951 0.000054  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.4   3.2   4.2  8.64E-001  9.72E-001  8.36E-001  9.80E-001  8.02E-001  9.84E-001  9.88E-001  9.88E-001  5.33E-001  5.67E-001  5.35E-001  5.68E-001  5.35E-001  5.01E-001
 348.01   32.2   16  4.7 1   0  319.942719 0.000498  28.510782 0.000111  319.942719 0.000498  28.510782 0.000111  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.0   2.3   3.6  2.78E-002  4.09E-001  3.56E-002  2.27E-001  2.58E-002  5.25E-001  2.46E-001  2.46E-001  4.91E-001  5.42E-001  5.49E-001  5.27E-001  5.35E-001  4.87E-001
 349.01    8.0   28  2.3 1   0  348.030518 0.000857  14.386844 0.000082  348.030518 0.000857  14.386844 0.000082  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.6   5.9   6.5  3.70E-001  4.56E-001  3.44E-001  7.09E-001  3.11E-001  5.83E-001  4.13E-001  4.13E-001  5.20E-001  5.48E-001  5.27E-001  4.34E-001  4.16E-001  3.91E-001
 350.01    5.9   28  2.5 1   0  318.086456 0.001216  12.991424 0.000106  318.086456 0.001216  12.991424 0.000106  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.7   5.9   7.5  8.53E-001  9.37E-001  8.73E-001  9.99E-001  8.44E-001  9.98E-001  9.98E-001  9.98E-001  4.64E-001  5.00E-001  5.35E-001  5.34E-001  5.68E-001  5.34E-001
 351.02   83.5    3 12.5 1   7  290.643768 0.002993 210.590027 0.003744  290.643768 0.002993 210.590027 0.003744  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.6  75.0  98.2  0.00E+000  0.00E+000  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 351.03   10.3    7  8.3 1   0  271.172760 0.002939  59.739525 0.001315  271.172760 0.002939  59.739525 0.001315  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.4   7.5   7.4  6.71E-001  4.41E-001  5.60E-001  5.92E-001  8.09E-001  6.75E-001  0.00E+000  0.00E+000  5.77E-001  3.06E-001  2.59E-001 -1.00E+000 -1.00E+000 -1.00E+000
 352.01    6.7   17  4.7 1   0  341.468719 0.002219  27.082529 0.000422  341.468719 0.002219  27.082529 0.000422  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.1   9.4  14.1  1.96E-001  5.56E-001  1.85E-001  1.47E-001  1.47E-001  3.40E-001  2.35E-001  2.35E-001  5.19E-001  5.66E-001  5.47E-001  6.21E-001  6.02E-001  5.56E-001
 353.01   57.5    3  7.1 1   2  261.633087 0.001127 152.103333 0.001492  261.633087 0.001127 152.103333 0.001492  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.3   3.6   3.3  2.72E-002  7.30E-004  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 354.01    8.2   28  4.6 1   0  327.960114 0.001048  15.959950 0.000118  327.960114 0.001048  15.959950 0.000118  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.0   5.0   9.9  1.96E-002  9.09E-001  1.73E-002  9.80E-001  8.19E-002  9.95E-001  9.94E-001  9.94E-001  5.22E-001  3.59E-001  3.40E-001  4.00E-001  3.81E-001  5.41E-001
 355.01    5.2   88  2.8 1   0  336.356415 0.000759   4.903290 0.000026  336.356415 0.000759   4.903290 0.000026  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.7   5.7   8.8  9.62E-001  1.00E+000  9.62E-001  1.00E+000  9.83E-001  1.00E+000  1.00E+000  1.00E+000  4.95E-001  3.83E-001  3.88E-001  4.04E-001  4.09E-001  5.21E-001
 356.01   10.9  237  2.1 1   0  330.083313 0.000186   1.827082 0.000002  330.083313 0.000186   1.827082 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.3   2.9   4.3  1.25E-001  1.00E+000  1.21E-001  1.00E+000  1.17E-001  1.00E+000  9.98E-001  9.98E-001  5.07E-001  5.13E-001  5.06E-001  5.12E-001  5.05E-001  4.99E-001
 361.01    3.1  130  2.5 1   0  331.602753 0.000997   3.247573 0.000022  331.602753 0.000997   3.247573 0.000022  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.9  10.9  17.6  9.20E-002  1.00E+000  8.60E-002  1.00E+000  8.14E-002  1.00E+000  1.00E+000  1.00E+000  5.11E-001  5.21E-001  5.09E-001  5.38E-001  5.27E-001  5.17E-001
 365.01   48.2    5  6.8 1   0  308.153595 0.000739  81.737328 0.000464  308.153595 0.000739  81.737328 0.000464  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.5   1.7   1.8  4.20E-001  2.89E-001  2.85E-001  1.57E-001  1.13E-001  5.21E-002  0.00E+000  0.00E+000  6.15E-001  7.99E-001  7.07E-001 -1.00E+000 -1.00E+000 -1.00E+000
 366.01  138.4    6  5.7 1   0  366.049622 0.000248  75.112045 0.000155  366.049622 0.000248  75.112045 0.000155  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.9   1.1   1.2  1.12E-002  3.19E-003  1.75E-002  5.97E-003  2.65E-001  1.61E-001  0.00E+000  0.00E+000  5.34E-001  3.10E-001  2.95E-001 -1.00E+000 -1.00E+000 -1.00E+000
 367.01   93.7   11  2.8 1   0  331.256134 0.000107  31.578688 0.000023  331.256134 0.000107  31.578688 0.000023  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.5   0.5   0.8  3.58E-003  9.47E-002  8.26E-003  5.56E-002  4.82E-003  1.24E-001  4.51E-001  4.51E-001  4.74E-001  5.48E-001  5.71E-001  5.64E-001  5.85E-001  5.17E-001
 368.01  677.0    4 12.8 1   0  351.007721 0.000121 110.321587 0.000096  351.007721 0.000121 110.321587 0.000096  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.3   0.2   0.2  3.77E-001  4.72E-001  3.51E-001  3.10E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  5.56E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 370.01   22.4   10  9.9 1   0  351.058136 0.001674  42.882080 0.000615  351.058136 0.001674  42.882080 0.000615  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.3   4.9   6.8  4.31E-001  5.50E-001  4.21E-001  1.91E-001  3.14E-001  1.22E-001  6.30E-001  6.30E-001  5.11E-001  5.96E-001  5.83E-001  6.10E-001  5.97E-001  5.18E-001
 370.02    4.8   18  4.8 1   0  336.989624 0.003140  22.951410 0.000489  336.989624 0.003140  22.951410 0.000489  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.8  14.9  22.1  9.32E-002  4.60E-001  1.27E-001  7.58E-001  4.33E-001  7.67E-001  6.38E-001  6.38E-001  4.66E-001  2.39E-001  2.68E-001  1.49E-001  1.72E-001  3.66E-001
 372.01  266.0    3  9.1 1   0  311.964355 0.000386 125.615768 0.000517  311.964355 0.000386 125.615768 0.000517  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.0   1.0   1.0  7.53E-002  3.23E-002  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 373.01   23.4    4  8.9 1   0  259.118774 0.001797 135.190292 0.001637  259.118774 0.001797 135.190292 0.001637  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.8   2.6   2.5  5.92E-001  3.92E-001  3.58E-001  2.87E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.68E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 374.01   37.1    3 11.3 1   0  342.637726 0.001844 172.678848 0.002239  342.637726 0.001844 172.678848 0.002239  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.7   3.5   4.6  7.95E-002  1.03E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 377.01   24.6   24  4.6 4  63  346.795898 0.000143  19.265100 0.000021  346.739685 0.000249  19.269611 0.000050  6.89E-005  5.10E-007 -1.26E-006  2.91E-008 -8.33E-008  3.68E-009   1.0  66.8  80.0  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  9.58E-013  1.20E-018  6.95E-004  1.53E-022  1.45E-007  7.83E-003
 377.02   10.4   13 10.5 4  63  302.897400 0.000243  38.881836 0.000066  303.070404 0.000430  38.874107 0.000175 -3.70E-004  1.82E-006  1.02E-005  1.64E-007  1.56E-006  5.08E-008   1.3 198.7 225.1  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  8.18E-001  8.18E-001  3.78E-008  1.82E-010  1.57E-002  1.95E-017  7.24E-010  3.35E-007
 379.01    4.1   66  2.6 1   0  332.381958 0.001121   6.717341 0.000055  332.381958 0.001121   6.717341 0.000055  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.0  10.7  15.8  6.09E-003  5.92E-001  4.91E-003  6.88E-001  1.15E-002  7.39E-001  8.17E-001  8.17E-001  5.23E-001  4.52E-001  4.29E-001  4.63E-001  4.41E-001  5.11E-001
 384.01    4.3   65  5.3 1   0  275.070953 0.001794   5.080022 0.000074  275.070953 0.001794   5.080022 0.000074  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.5  13.4  20.3  5.15E-001  9.91E-001  4.86E-001  9.94E-001  4.80E-001  9.89E-001  9.84E-001  9.84E-001  5.21E-001  5.25E-001  5.04E-001  5.50E-001  5.30E-001  5.25E-001
 385.01    4.4   34  3.7 1   0  344.454773 0.001836  13.145043 0.000183  344.454773 0.001836  13.145043 0.000183  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.5  10.8  16.3  2.13E-001  7.79E-001  2.62E-001  4.75E-001  3.74E-001  8.12E-001  5.92E-001  5.92E-001  4.61E-001  3.79E-001  4.17E-001  3.47E-001  3.83E-001  4.65E-001
 386.01   13.9   11  5.3 1   0  262.697144 0.001465  31.158150 0.000403  262.697144 0.001465  31.158150 0.000403  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.2   2.1   3.1  9.87E-001  9.97E-001  9.79E-001  9.87E-001  9.58E-001  9.92E-001  9.87E-001  9.87E-001  5.21E-001  5.93E-001  5.71E-001  6.59E-001  6.38E-001  5.69E-001
 386.02   10.9    5  6.0 1   3  287.135590 0.002634  76.730766 0.001764  287.135590 0.002634  76.730766 0.001764  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.8  13.2  19.9  4.26E-006  4.73E-004  1.32E-006  5.28E-003  1.45E-005  1.37E-008  0.00E+000  0.00E+000  6.41E-001  7.51E-001  6.40E-001 -1.00E+000 -1.00E+000 -1.00E+000
 387.01   18.2   30  3.5 1   0  338.257172 0.000503  13.899591 0.000052  338.257172 0.000503  13.899591 0.000052  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.1   2.4   3.4  7.65E-001  9.69E-001  7.58E-001  8.74E-001  8.27E-001  9.00E-001  8.21E-001  8.21E-001  5.02E-001  4.23E-001  4.22E-001  4.38E-001  4.36E-001  5.14E-001
 388.01    6.2   65  5.5 1   0  330.088440 0.001331   6.149513 0.000067  330.088440 0.001331   6.149513 0.000067  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.1   9.5  15.8  3.19E-001  9.98E-001  3.68E-001  9.94E-001  3.64E-001  9.55E-001  9.36E-001  9.36E-001  4.65E-001  4.68E-001  5.03E-001  4.38E-001  4.72E-001  4.69E-001
 392.01    5.1   12  7.2 1   1  304.834717 0.004648  33.417648 0.001157  304.834717 0.004648  33.417648 0.001157  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.1  17.9  36.7  7.99E-004  4.12E-001  3.89E-002  9.19E-002  5.37E-001  4.51E-001  3.98E-001  3.98E-001  2.65E-001  4.61E-002  1.34E-001  7.75E-002  1.92E-001  5.75E-001
 393.01    6.0   17  7.1 1   0  280.579224 0.003147  21.415745 0.000635  280.579224 0.003147  21.415745 0.000635  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.8   8.7  13.4  8.85E-001  9.84E-001  9.01E-001  9.42E-001  8.62E-001  8.17E-001  7.10E-001  7.10E-001  4.57E-001  5.08E-001  5.50E-001  5.64E-001  6.03E-001  5.54E-001
 398.01   59.7    8  4.9 1   0  362.315491 0.000405  51.846973 0.000175  362.315491 0.000405  51.846973 0.000175  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.6   1.6   1.4  4.43E-001  5.92E-002  5.04E-001  5.11E-001  3.69E-001  3.75E-001  7.81E-001  7.81E-001  4.59E-001  5.66E-001  5.99E-001  3.31E-001  3.64E-001  2.94E-001
 398.02    8.5  101  2.5 1   0  315.721771 0.000441   4.180056 0.000013  315.721771 0.000441   4.180056 0.000013  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.5   3.4   5.4  9.82E-001  1.00E+000  9.79E-001  1.00E+000  9.89E-001  1.00E+000  1.00E+000  1.00E+000  5.14E-001  4.32E-001  4.18E-001  4.41E-001  4.27E-001  5.09E-001
 401.01   28.3   14  5.4 1   0  322.833160 0.000643  29.198862 0.000146  322.833160 0.000643  29.198862 0.000146  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.4   2.5   3.5  2.85E-001  4.96E-001  2.19E-001  4.13E-001  1.79E-001  4.51E-001  3.15E-001  3.15E-001  5.61E-001  6.06E-001  5.46E-001  6.40E-001  5.83E-001  5.38E-001
 401.02   24.2    3  6.4 1   0  344.301697 0.002739 160.017395 0.003730  344.301697 0.002739 160.017395 0.003730  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.7   2.4   2.2  5.65E-001  4.39E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 403.01    9.4   19  1.6 1   0  314.698456 0.000646  21.056587 0.000122  314.698456 0.000646  21.056587 0.000122  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.4   1.6   2.4  9.90E-001  9.99E-001  9.91E-001  9.92E-001  9.91E-001  9.95E-001  9.95E-001  9.95E-001  4.49E-001  4.27E-001  4.76E-001  4.82E-001  5.30E-001  5.52E-001
 408.01   10.7   58  3.2 1   0  320.149658 0.000559   7.382031 0.000030  320.149658 0.000559   7.382031 0.000030  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.2   4.3   6.0  5.03E-001  8.88E-001  4.65E-001  8.68E-001  4.66E-001  9.94E-001  9.73E-001  9.73E-001  5.27E-001  5.26E-001  4.99E-001  5.43E-001  5.16E-001  5.17E-001
 408.02    7.7   32  3.9 1   0  313.331207 0.001217  12.560898 0.000107  313.331207 0.001217  12.560898 0.000107  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.2   6.9  11.6  4.59E-002  8.20E-001  3.67E-002  7.30E-001  3.05E-002  8.72E-001  5.01E-001  5.01E-001  5.33E-001  5.60E-001  5.28E-001  5.15E-001  4.83E-001  4.56E-001
 408.03    7.4   14  5.0 1   3  332.620300 0.002533  30.825722 0.000589  332.620300 0.002533  30.825722 0.000589  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.7  18.5  26.8  2.59E-007  6.68E-005  1.47E-006  5.81E-005  6.40E-007  1.45E-005  2.53E-003  2.53E-003  4.81E-001  5.46E-001  5.64E-001  5.50E-001  5.67E-001  5.05E-001
 409.01   10.3   31  4.5 1   0  337.757599 0.001103  13.249331 0.000103  337.757599 0.001103  13.249331 0.000103  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.8   7.8  11.0  1.48E-002  1.10E-001  4.32E-002  7.18E-001  7.30E-002  7.25E-001  6.03E-001  6.03E-001  3.99E-001  3.46E-001  4.43E-001  3.79E-001  4.76E-001  5.32E-001
 410.01   29.6   58  1.9 1   0  347.441742 0.000139   7.216881 0.000007  347.441742 0.000139   7.216881 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.6   1.0   1.9  1.50E-003  9.73E-001  8.32E-003  2.77E-001  9.33E-003  4.27E-001  4.96E-001  4.96E-001  3.71E-001  3.67E-001  4.95E-001  3.77E-001  5.06E-001  5.11E-001
 412.01   17.6   89  3.0 1   0  289.941040 0.000154   4.147017 0.000005  289.941040 0.000154   4.147017 0.000005  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.3   1.5   2.1  3.59E-001  9.81E-001  3.32E-001  9.82E-001  3.30E-001  1.00E+000  1.00E+000  1.00E+000  5.21E-001  5.23E-001  5.02E-001  5.31E-001  5.10E-001  5.08E-001
 413.01    8.1   29  2.6 1   0  322.764191 0.000824  15.228913 0.000083  322.764191 0.000824  15.228913 0.000083  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.9   5.0   6.3  4.25E-001  6.46E-001  4.55E-001  8.54E-001  4.31E-001  8.89E-001  9.37E-001  9.37E-001  4.80E-001  4.97E-001  5.17E-001  5.36E-001  5.56E-001  5.38E-001
 413.02    5.2   18  3.1 1   0  301.840332 0.002042  24.674519 0.000319  301.840332 0.002042  24.674519 0.000319  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.7   8.3  12.2  3.68E-001  8.49E-001  3.11E-001  7.95E-001  3.65E-001  7.94E-001  9.30E-001  9.30E-001  5.45E-001  5.09E-001  4.65E-001  4.60E-001  4.18E-001  4.53E-001
 415.01   89.7    3  7.0 1   0  344.930115 0.000477 166.788193 0.000625  344.930115 0.000477 166.788193 0.000625  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.1   0.2   0.2  7.95E-001  7.04E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 416.01   20.4   20  3.8 1   0  355.545776 0.000588  18.208078 0.000079  355.545776 0.000588  18.208078 0.000079  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.7   2.0   2.6  9.52E-001  9.58E-001  9.51E-001  9.86E-001  9.49E-001  9.96E-001  9.99E-001  9.99E-001  4.89E-001  4.76E-001  4.88E-001  5.11E-001  5.22E-001  5.34E-001
 416.02   15.5    6  4.2 1   0  351.544373 0.001454  88.254311 0.000903  351.544373 0.001454  88.254311 0.000903  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.1   3.3   3.3  6.43E-001  4.33E-001  5.17E-001  4.03E-001  5.58E-001  6.25E-001  0.00E+000  0.00E+000  5.86E-001  5.34E-001  4.62E-001 -1.00E+000 -1.00E+000 -1.00E+000
 417.01   30.5   22  2.5 1   1  321.089935 0.000201  19.193022 0.000028  321.089935 0.000201  19.193022 0.000028  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.4   1.4   2.0  5.49E-004  2.61E-002  1.20E-002  2.48E-001  8.30E-003  2.29E-001  1.47E-001  1.47E-001  3.08E-001  3.52E-001  5.45E-001  3.95E-001  5.87E-001  5.42E-001
 418.01  109.4   16  4.9 1   0  329.979431 0.000137  22.418341 0.000022  329.979431 0.000137  22.418341 0.000022  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.8   0.1   0.3  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  4.43E-001  7.05E-002  9.31E-002  9.96E-002  1.27E-001  5.59E-001
 419.01   69.2   21  2.7 1   0  343.836121 0.000145  20.131504 0.000022  343.836121 0.000145  20.131504 0.000022  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.9   0.6   0.8  6.55E-001  8.92E-001  7.33E-001  9.81E-001  9.82E-001  9.79E-001  9.48E-001  9.48E-001  4.30E-001  7.55E-002  1.05E-001  9.38E-002  1.27E-001  5.36E-001
 420.01   24.9   74  2.3 1   0  323.457642 0.000166   6.010373 0.000007  323.457642 0.000166   6.010373 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.2   1.6   2.2  2.00E-001  7.89E-001  2.92E-001  9.98E-001  2.78E-001  1.00E+000  9.99E-001  9.99E-001  4.22E-001  4.35E-001  5.12E-001  4.52E-001  5.29E-001  5.17E-001
 421.01   73.7  101  2.7 1   0  332.983337 0.000050   4.454190 0.000001  332.983337 0.000050   4.454190 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.8   0.6   0.8  4.41E-002  8.27E-001  3.83E-002  8.11E-001  3.43E-002  8.85E-001  6.80E-001  6.80E-001  5.19E-001  5.35E-001  5.15E-001  5.50E-001  5.31E-001  5.15E-001
 423.01   95.0   18  6.0 1   0  367.816589 0.000201  21.087154 0.000031  367.816589 0.000201  21.087154 0.000031  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.2   0.7   0.9  8.43E-001  8.69E-001  8.40E-001  9.55E-001  8.72E-001  8.07E-001  7.56E-001  7.56E-001  4.93E-001  4.34E-001  4.42E-001  4.93E-001  5.00E-001  5.56E-001
 425.01   56.4   71  1.5 1   0  352.456848 0.000060   5.428346 0.000002  352.456848 0.000060   5.428346 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.8   0.6   0.8  1.01E-001  2.82E-001  1.10E-001  8.07E-001  9.66E-002  6.75E-001  1.16E-001  1.16E-001  4.88E-001  5.11E-001  5.23E-001  4.39E-001  4.51E-001  4.29E-001
 426.01    6.5   26  3.5 1   0  333.366455 0.001240  16.301144 0.000130  333.366455 0.001240  16.301144 0.000130  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.0   4.5   7.1  8.92E-001  9.94E-001  9.28E-001  9.80E-001  9.65E-001  9.97E-001  9.99E-001  9.99E-001  4.20E-001  2.99E-001  3.73E-001  2.84E-001  3.55E-001  4.80E-001
 427.01    8.2   16  2.9 1   0  346.273102 0.000896  24.614912 0.000166  346.273102 0.000896  24.614912 0.000166  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.1   5.0   5.6  1.82E-001  4.32E-002  3.10E-001  2.19E-001  2.47E-001  2.05E-001  3.07E-001  3.07E-001  4.01E-001  4.59E-001  5.55E-001  4.67E-001  5.61E-001  5.07E-001
 427.02    5.8   12  5.4 1   0  344.433105 0.002205  42.951496 0.000618  344.433105 0.002205  42.951496 0.000618  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.3   6.6   9.2  5.94E-001  7.77E-001  5.31E-001  9.55E-001  4.32E-001  9.26E-001  5.32E-001  5.32E-001  5.44E-001  6.14E-001  5.71E-001  5.96E-001  5.54E-001  4.86E-001
 428.01   39.4   65  6.9 1   0  325.459534 0.000211   6.873171 0.000010  325.459534 0.000211   6.873171 0.000010  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.4   1.6   2.0  9.58E-001  9.70E-001  9.56E-001  9.94E-001  9.48E-001  9.94E-001  9.94E-001  9.94E-001  5.03E-001  5.22E-001  5.20E-001  4.43E-001  4.41E-001  4.22E-001
 429.01   24.6   55  4.0 1   0  311.930450 0.000283   8.600122 0.000016  311.930450 0.000283   8.600122 0.000016  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.1   2.3   2.8  7.16E-001  7.33E-001  7.23E-001  6.86E-001  6.89E-001  6.70E-001  5.63E-001  5.63E-001  4.92E-001  5.20E-001  5.27E-001  5.43E-001  5.51E-001  5.24E-001
 430.01   12.4   27  2.7 1   0  335.181427 0.000681  12.376513 0.000059  335.181427 0.000681  12.376513 0.000059  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.2   3.8   4.6  6.48E-001  6.12E-001  5.99E-001  7.97E-001  5.42E-001  8.25E-001  9.01E-001  9.01E-001  5.35E-001  5.76E-001  5.41E-001  5.49E-001  5.15E-001  4.74E-001
 431.01   10.9   22  3.2 1   0  338.153198 0.000980  18.870268 0.000135  338.153198 0.000980  18.870268 0.000135  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.9   4.1   5.5  7.69E-001  9.18E-001  7.14E-001  8.85E-001  7.09E-001  9.28E-001  9.24E-001  9.24E-001  5.46E-001  5.45E-001  5.00E-001  4.10E-001  3.69E-001  3.71E-001
 431.02    9.1   10  4.0 1   0  321.816467 0.002013  46.903248 0.000716  321.816467 0.002013  46.903248 0.000716  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.3   6.3   9.6  1.90E-001  5.17E-001  2.67E-001  8.10E-001  2.64E-001  5.80E-001  7.99E-001  7.99E-001  4.50E-001  4.68E-001  5.15E-001  5.42E-001  5.84E-001  5.67E-001
 432.01   10.1   83  2.1 1   0  317.886963 0.000340   5.263406 0.000012  317.886963 0.000340   5.263406 0.000012  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.8   3.0   4.3  5.42E-001  9.95E-001  5.17E-001  9.97E-001  5.10E-001  9.33E-001  9.82E-001  9.82E-001  5.18E-001  5.23E-001  5.05E-001  5.43E-001  5.25E-001  5.20E-001
 435.01   13.9   18  5.5 1   1  337.993713 0.000957  20.549894 0.000141  337.993713 0.000957  20.549894 0.000141  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.9   5.7  10.5  1.13E-006  5.30E-002  6.40E-006  1.01E-003  3.20E-006  6.79E-004  9.73E-003  9.73E-003  4.63E-001  5.18E-001  5.54E-001  5.19E-001  5.53E-001  5.01E-001
 438.01    6.4   73  2.3 1   0  327.250946 0.000578   5.931172 0.000024  327.250946 0.000578   5.931172 0.000024  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.6   4.9   7.2  3.78E-001  9.80E-001  3.89E-001  9.91E-001  3.83E-001  7.53E-001  7.23E-001  7.23E-001  4.92E-001  4.97E-001  5.05E-001  5.22E-001  5.29E-001  5.24E-001
 438.02    8.4    8  3.2 1   0  379.828461 0.001576  52.662743 0.000686  379.828461 0.001576  52.662743 0.000686  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.4   4.3   5.2  4.84E-001  4.47E-001  3.62E-001  2.94E-001  2.91E-001  2.30E-001  1.81E-001  1.81E-001  5.90E-001  6.50E-001  5.65E-001  5.80E-001  5.04E-001  4.48E-001
 439.01   14.7  229  2.2 1   0  322.202850 0.000149   1.902209 0.000002  322.202850 0.000149   1.902209 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.3   2.2   3.3  3.47E-001  1.00E+000  3.53E-001  1.00E+000  3.49E-001  9.99E-001  9.99E-001  9.99E-001  4.96E-001  4.99E-001  5.03E-001  5.12E-001  5.16E-001  5.13E-001
 440.01    9.1   28  4.0 1   0  333.627594 0.001105  15.906939 0.000126  333.627594 0.001105  15.906939 0.000126  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.3   6.7  10.4  2.01E-002  3.36E-001  1.47E-002  2.67E-001  1.20E-002  4.19E-001  2.73E-001  2.73E-001  5.39E-001  5.68E-001  5.29E-001  6.06E-001  5.68E-001  5.39E-001
 440.02    4.6   85  1.6 1   0  337.636169 0.000612   4.973474 0.000022  337.636169 0.000612   4.973474 0.000022  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.0   6.3   8.5  2.10E-001  9.35E-001  1.91E-001  8.73E-001  2.31E-001  9.01E-001  9.45E-001  9.45E-001  5.19E-001  4.83E-001  4.64E-001  4.82E-001  4.63E-001  5.00E-001
 442.01    4.4   33  4.5 1   0  334.864929 0.001727  13.540307 0.000166  334.864929 0.001727  13.540307 0.000166  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.5  11.4  14.5  3.17E-001  4.12E-001  2.74E-001  3.93E-001  2.51E-001  4.37E-001  7.69E-001  7.69E-001  5.36E-001  5.57E-001  5.21E-001  4.03E-001  3.70E-001  3.51E-001
 443.01    9.7   27  5.0 1   0  323.872131 0.001296  16.217543 0.000158  323.872131 0.001296  16.217543 0.000158  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.0   5.1  10.3  2.02E-001  9.93E-001  3.77E-001  1.00E+000  3.50E-001  1.00E+000  1.00E+000  1.00E+000  3.67E-001  3.89E-001  5.22E-001  4.24E-001  5.56E-001  5.34E-001
 444.01    6.3   33  4.2 1   0  344.775269 0.001451  11.722900 0.000127  344.775269 0.001451  11.722900 0.000127  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.3   5.1  11.0  6.41E-001  1.00E+000  5.95E-001  1.00E+000  6.11E-001  9.99E-001  9.93E-001  9.93E-001  5.34E-001  5.20E-001  4.87E-001  5.44E-001  5.11E-001  5.24E-001
 446.01    5.8   22  2.7 1   0  291.555573 0.001432  16.709066 0.000188  291.555573 0.001432  16.709066 0.000188  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.6   7.3  10.1  2.42E-001  4.33E-001  2.69E-001  3.29E-001  2.19E-001  2.99E-001  6.40E-001  6.40E-001  4.82E-001  5.30E-001  5.47E-001  2.80E-001  2.97E-001  2.61E-001
 446.02    8.4   12  4.1 1   0  289.785217 0.002079  28.550995 0.000473  289.785217 0.002079  28.550995 0.000473  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.7   7.3   8.7  5.87E-001  5.57E-001  5.18E-001  5.94E-001  4.21E-001  5.17E-001  7.67E-001  7.67E-001  5.48E-001  6.17E-001  5.70E-001  3.13E-001  2.80E-001  2.33E-001
 448.01    7.3   43  2.7 1   0  334.520142 0.000836  10.139577 0.000060  334.520142 0.000836  10.139577 0.000060  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.0   5.7   8.4  1.79E-001  7.77E-001  1.70E-001  9.69E-001  1.44E-001  9.39E-001  7.59E-001  7.59E-001  5.12E-001  5.44E-001  5.31E-001  5.70E-001  5.58E-001  5.27E-001
 448.02   18.4   10  5.2 2  11  345.539215 0.001245  43.611210 0.000425  345.539215 0.001876  43.611210 0.000458 -3.38E-005  3.95E-006  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.7  13.1  15.9  4.26E-014  7.88E-015  4.18E-001  6.92E-001  3.12E-001  5.75E-001  6.89E-001  6.89E-001  3.37E-003  8.90E-003  5.83E-001  1.95E-002  6.39E-001  5.60E-001
 452.01    6.0  121  5.1 1   0  314.183807 0.001024   3.705969 0.000025  314.183807 0.001024   3.705969 0.000025  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.5   9.8  13.7  9.88E-001  1.00E+000  9.87E-001  1.00E+000  9.88E-001  1.00E+000  1.00E+000  1.00E+000  5.08E-001  4.97E-001  4.90E-001  5.16E-001  5.08E-001  5.18E-001
 454.01    8.9   11  4.8 1   0  306.607819 0.002439  29.006910 0.000551  306.607819 0.002439  29.006910 0.000551  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.2   4.5   6.7  9.33E-001  9.85E-001  8.90E-001  9.90E-001  8.25E-001  9.74E-001  9.87E-001  9.87E-001  5.67E-001  6.38E-001  5.74E-001  2.97E-001  2.53E-001  2.08E-001
 456.01   12.9   30  4.3 3  19  337.375305 0.000794  13.699624 0.000072  337.375305 0.001306  13.699624 0.000201 -5.11E-006  6.30E-007 -2.25E-007  6.92E-008  0.00E+000  0.00E+000   6.5   7.6  12.0  1.06E-011  1.48E-004  2.40E-003  5.15E-004  2.57E-002  1.26E-001  2.87E-002  2.87E-002  3.48E-002  1.22E-002  3.18E-001  9.19E-003  2.69E-001  4.43E-001
 457.01    5.9   87  1.9 1   0  338.603271 0.000492   4.921372 0.000017  338.603271 0.000492   4.921372 0.000017  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.2   4.8   7.5  2.29E-002  9.77E-001  2.31E-002  7.96E-001  5.40E-002  9.86E-001  9.16E-001  9.16E-001  5.02E-001  4.06E-001  4.04E-001  4.17E-001  4.15E-001  5.11E-001
 457.02    4.7   65  1.4 1   1  329.755219 0.000588   7.064260 0.000028  329.755219 0.000588   7.064260 0.000028  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.5   6.2   8.9  2.35E-004  2.62E-001  1.74E-004  1.74E-001  2.32E-003  6.97E-002  5.79E-001  5.79E-001  5.25E-001  3.58E-001  3.36E-001  2.69E-001  2.50E-001  4.00E-001
 458.01   24.0    6  4.1 1   0  302.233246 0.001010  53.717731 0.000548  302.233246 0.001010  53.717731 0.000548  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.5   0.9   1.7  8.58E-001  9.66E-001  8.37E-001  7.39E-001  6.64E-001  5.68E-001  0.00E+000  0.00E+000  4.70E-001  6.19E-001  6.35E-001 -1.00E+000 -1.00E+000 -1.00E+000
 459.01   11.0   19  3.6 1   0  336.459717 0.001077  19.446289 0.000176  336.459717 0.001077  19.446289 0.000176  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.8   4.0   6.1  5.36E-001  8.89E-001  7.22E-001  7.45E-001  6.99E-001  5.03E-001  9.08E-001  9.08E-001  3.54E-001  3.71E-001  5.15E-001  1.75E-001  2.83E-001  2.74E-001
 460.01   15.3   23  4.4 1   0  302.538696 0.000822  17.587374 0.000103  302.538696 0.000822  17.587374 0.000103  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.8   3.3   5.4  4.51E-001  9.41E-001  4.49E-001  8.08E-001  3.94E-001  9.16E-001  5.32E-001  5.32E-001  5.02E-001  5.43E-001  5.40E-001  5.60E-001  5.57E-001  5.17E-001
 463.01    8.1   22  2.2 1   3  376.954132 0.000479  18.477724 0.000064  376.954132 0.000479  18.477724 0.000064  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.6   4.6   5.4  4.91E-006  1.90E-005  2.71E-006  1.55E-005  6.78E-004  2.53E-001  8.78E-001  8.78E-001  5.45E-001  3.12E-001  2.76E-001  2.56E-001  2.25E-001  4.32E-001
 464.01   83.3    8  6.4 1   0  363.001831 0.000375  58.361610 0.000154  363.001831 0.000375  58.361610 0.000154  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.5   1.8   2.4  2.55E-003  4.42E-003  1.73E-003  1.62E-004  5.23E-002  7.35E-001  2.57E-001  2.57E-001  5.70E-001  3.78E-001  3.26E-001  2.96E-001  2.56E-001  4.00E-001
 464.02    7.1   79  2.3 1   0  337.416534 0.000552   5.350195 0.000021  337.416534 0.000552   5.350195 0.000021  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.5   3.7   5.8  9.82E-001  1.00E+000  9.93E-001  1.00E+000  9.92E-001  1.00E+000  1.00E+000  1.00E+000  3.80E-001  3.92E-001  5.12E-001  3.99E-001  5.18E-001  5.06E-001
 466.01   19.0   50  2.1 1   0  310.141785 0.000297   9.391032 0.000020  310.141785 0.000297   9.391032 0.000020  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.2   2.6   3.2  1.86E-001  3.35E-001  2.38E-001  1.90E-001  2.13E-001  1.42E-001  8.65E-002  8.65E-002  4.54E-001  4.80E-001  5.25E-001  5.02E-001  5.47E-001  5.22E-001
 467.01   32.7   23  4.9 1   0  331.551971 0.000446  18.009346 0.000065  331.551971 0.000446  18.009346 0.000065  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.0   2.3   3.4  1.20E-001  4.26E-001  1.99E-001  9.49E-001  1.71E-001  8.00E-001  5.22E-001  5.22E-001  4.23E-001  4.57E-001  5.33E-001  4.53E-001  5.27E-001  4.95E-001
 468.01   12.9   19  3.2 1   0  307.255981 0.000786  22.184355 0.000118  307.255981 0.000786  22.184355 0.000118  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.4   4.6   4.9  3.47E-001  2.09E-001  2.97E-001  1.12E-001  2.47E-001  9.10E-002  2.01E-001  2.01E-001  5.41E-001  5.86E-001  5.45E-001  6.08E-001  5.68E-001  5.24E-001
 469.01   11.3   41  1.5 1   0  324.518066 0.000285  10.329079 0.000019  324.518066 0.000285  10.329079 0.000019  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.8   2.2   2.9  1.22E-001  4.94E-001  2.26E-001  4.00E-001  2.35E-001  4.77E-001  6.46E-001  6.46E-001  3.96E-001  3.91E-001  4.94E-001  2.91E-001  3.86E-001  3.92E-001
 470.01   15.8  113  2.0 1   0  321.699341 0.000174   3.750836 0.000005  321.699341 0.000174   3.750836 0.000005  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.8   1.8   2.8  2.16E-001  9.98E-001  3.28E-001  9.99E-001  3.25E-001  1.00E+000  1.00E+000  1.00E+000  4.08E-001  4.11E-001  5.03E-001  4.24E-001  5.16E-001  5.14E-001
 471.01    5.4   21  3.8 1   0  318.207916 0.001772  21.347540 0.000300  318.207916 0.001772  21.347540 0.000300  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.4   5.1   9.0  8.63E-001  9.97E-001  9.16E-001  9.58E-001  9.18E-001  9.08E-001  8.60E-001  8.60E-001  3.98E-001  3.83E-001  4.82E-001  4.28E-001  5.27E-001  5.44E-001
 472.01   10.0  102  3.4 1   0  318.749878 0.000481   4.243742 0.000014  318.749878 0.000481   4.243742 0.000014  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.2   3.8   6.0  9.64E-001  1.00E+000  9.65E-001  1.00E+000  9.78E-001  1.00E+000  1.00E+000  1.00E+000  4.94E-001  4.30E-001  4.36E-001  4.46E-001  4.53E-001  5.16E-001
 473.01    6.7   35  2.5 2  11  342.341095 0.001001  12.706391 0.000096  342.341095 0.001449  12.706391 0.000100  6.76E-006  7.66E-007  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.6  10.1  15.5  4.19E-011  3.99E-005  2.27E-001  6.77E-001  2.70E-001  1.15E-001  2.93E-001  2.93E-001  1.32E-003  1.14E-003  4.66E-001  1.19E-003  4.57E-001  4.91E-001
 474.01    5.8   39  3.1 1   0  339.580780 0.001193  10.945719 0.000091  339.580780 0.001193  10.945719 0.000091  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.4   5.7   9.1  8.52E-001  9.99E-001  8.65E-001  1.00E+000  8.43E-001  1.00E+000  1.00E+000  1.00E+000  4.78E-001  5.02E-001  5.24E-001  5.34E-001  5.56E-001  5.32E-001
 474.02    5.6   14  3.6 1   0  328.664612 0.002443  28.986485 0.000517  328.664612 0.002443  28.986485 0.000517  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.2   4.6   6.8  9.87E-001  9.98E-001  9.79E-001  9.93E-001  9.96E-001  9.99E-001  9.98E-001  9.98E-001  5.38E-001  2.35E-001  2.12E-001  2.73E-001  2.48E-001  5.37E-001
 474.03   10.2    4  5.2 1   3  337.622284 0.004318  94.888191 0.002706  337.622284 0.004318  94.888191 0.002706  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.5  22.6  24.4  4.28E-004  3.60E-005  1.28E-004  6.99E-006  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.97E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 475.01    4.3   54  2.7 1   0  330.582184 0.001275   8.180912 0.000069  330.582184 0.001275   8.180912 0.000069  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.0  11.2  14.9  8.83E-002  3.65E-001  7.41E-002  3.26E-001  1.07E-001  7.14E-001  4.03E-001  4.03E-001  5.28E-001  4.79E-001  4.51E-001  4.99E-001  4.72E-001  5.20E-001
 475.02    5.4   29  3.1 1   0  334.489807 0.001437  15.313042 0.000167  334.489807 0.001437  15.313042 0.000167  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.5   9.8  12.9  6.43E-002  1.94E-001  6.98E-002  4.19E-001  5.71E-002  4.60E-001  8.43E-001  8.43E-001  4.97E-001  5.30E-001  5.33E-001  4.27E-001  4.30E-001  4.00E-001
 476.01    4.6   24  3.0 1   0  314.145966 0.001976  18.427988 0.000261  314.145966 0.001976  18.427988 0.000261  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.4   9.0  13.1  5.10E-001  9.34E-001  4.60E-001  9.55E-001  3.99E-001  9.24E-001  8.78E-001  8.78E-001  5.35E-001  5.80E-001  5.44E-001  5.68E-001  5.33E-001  4.89E-001
 477.01    6.4   25  3.8 1   2  317.709290 0.001605  16.542948 0.000179  317.709290 0.001605  16.542948 0.000179  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.3  14.4  14.4  1.95E-002  3.23E-004  2.59E-002  3.49E-003  1.95E-002  3.02E-002  4.63E-001  4.63E-001  4.83E-001  5.22E-001  5.39E-001  3.11E-001  3.28E-001  2.96E-001
 478.01    8.6   39  1.8 1   0  335.606628 0.000400  11.023458 0.000033  335.606628 0.000400  11.023458 0.000033  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.8   2.7   4.1  8.13E-002  7.86E-001  7.32E-002  9.61E-001  5.89E-002  9.27E-001  9.28E-001  9.28E-001  5.19E-001  5.53E-001  5.34E-001  5.86E-001  5.67E-001  5.34E-001
 479.01   16.1   12  5.3 1   0  331.523590 0.001231  34.189182 0.000314  331.523590 0.001231  34.189182 0.000314  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.1   3.7   5.1  5.91E-001  7.35E-001  4.97E-001  7.19E-001  4.36E-001  3.78E-001  2.79E-001  2.79E-001  5.66E-001  6.09E-001  5.44E-001  6.78E-001  6.17E-001  5.73E-001
 480.01    6.3  108  2.1 1   0  328.995667 0.000472   4.301648 0.000014  328.995667 0.000472   4.301648 0.000014  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.4   5.2   8.1  1.21E-002  9.29E-001  1.02E-002  9.17E-001  1.31E-002  8.35E-001  8.50E-001  8.50E-001  5.19E-001  4.97E-001  4.78E-001  5.12E-001  4.93E-001  5.15E-001
 481.01    6.2   58  2.7 1   0  319.178711 0.000667   7.650281 0.000036  319.178711 0.000667   7.650281 0.000036  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.5   4.3   6.1  9.38E-001  9.98E-001  9.37E-001  9.85E-001  9.24E-001  9.82E-001  9.55E-001  9.55E-001  4.97E-001  5.25E-001  5.27E-001  5.43E-001  5.45E-001  5.18E-001
 481.03    9.6   12  4.8 1   0  390.307617 0.001608  34.260853 0.000419  390.307617 0.001608  34.260853 0.000419  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.8   3.4   5.7  8.12E-001  9.59E-001  7.37E-001  8.89E-001  6.49E-001  7.43E-001  7.27E-001  7.27E-001  5.67E-001  6.32E-001  5.67E-001  6.02E-001  5.40E-001  4.76E-001
 483.01    6.4   72  3.0 1   0  322.194458 0.000770   4.798660 0.000025  322.194458 0.000770   4.798660 0.000025  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.9   4.8   7.9  9.64E-001  1.00E+000  9.78E-001  9.99E-001  9.73E-001  1.00E+000  9.97E-001  9.97E-001  4.24E-001  4.48E-001  5.24E-001  4.43E-001  5.18E-001  4.95E-001
 484.01    9.0   26  3.7 1   0  331.725311 0.001143  17.205215 0.000137  331.725311 0.001143  17.205215 0.000137  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.4   5.7   8.4  3.38E-001  7.73E-001  4.54E-001  8.08E-001  5.34E-001  9.44E-001  9.88E-001  9.88E-001  4.20E-001  3.65E-001  4.43E-001  3.43E-001  4.19E-001  4.75E-001
 486.01    9.2   20  5.2 1   0  324.325378 0.001660  22.183109 0.000287  324.325378 0.001660  22.183109 0.000287  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.6   9.2  11.6  1.64E-001  1.80E-001  1.27E-001  1.49E-001  1.04E-001  7.42E-002  6.07E-003  6.07E-003  5.49E-001  5.86E-001  5.38E-001  6.27E-001  5.80E-001  5.43E-001
 487.01    3.8   59  3.1 1   0  320.484741 0.001229   7.658750 0.000068  320.484741 0.001229   7.658750 0.000068  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.3   6.4   9.9  9.98E-001  1.00E+000  9.97E-001  1.00E+000  9.97E-001  1.00E+000  9.99E-001  9.99E-001  5.26E-001  5.41E-001  5.15E-001  4.17E-001  3.93E-001  3.79E-001
 488.01    3.6   46  3.2 1   0  325.165131 0.002035   9.379234 0.000141  325.165131 0.002035   9.379234 0.000141  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.9  13.3  18.9  5.68E-001  9.54E-001  7.08E-001  9.64E-001  7.59E-001  1.00E+000  9.99E-001  9.99E-001  3.91E-001  3.46E-001  4.52E-001  3.76E-001  4.83E-001  5.31E-001
 490.03    3.9   59  2.8 1   0  318.883942 0.001314   7.406185 0.000072  318.883942 0.001314   7.406185 0.000072  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.5   9.6  17.0  2.04E-002  9.89E-001  1.64E-002  9.77E-001  2.70E-002  9.72E-001  9.78E-001  9.78E-001  5.27E-001  4.79E-001  4.53E-001  4.73E-001  4.46E-001  4.93E-001
 492.01   10.6   12  6.3 1   0  277.264435 0.002150  29.910944 0.000560  277.264435 0.002150  29.910944 0.000560  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.4   9.4  15.1  8.51E-003  1.22E-001  5.62E-003  2.24E-002  3.04E-003  1.44E-002  2.07E-001  2.07E-001  5.57E-001  6.27E-001  5.71E-001  4.26E-001  3.77E-001  3.19E-001
 494.01    7.1   15  3.9 1   0  275.963806 0.001929  25.696796 0.000436  275.963806 0.001929  25.696796 0.000436  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.3   7.5  11.8  1.55E-001  6.78E-001  1.72E-001  4.34E-001  1.29E-001  2.77E-001  4.77E-001  4.77E-001  4.93E-001  5.50E-001  5.56E-001  5.71E-001  5.76E-001  5.21E-001
 496.01    3.1  253  1.6 1   0  321.082184 0.000517   1.616885 0.000006  321.082184 0.000517   1.616885 0.000006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.6   7.8  12.4  1.05E-001  1.00E+000  1.02E-001  1.00E+000  9.48E-002  1.00E+000  1.00E+000  1.00E+000  5.04E-001  5.17E-001  5.13E-001  5.25E-001  5.20E-001  5.08E-001
 497.01    6.3   27  5.0 1   0  293.311737 0.002187  13.193076 0.000238  293.311737 0.002187  13.193076 0.000238  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.1  10.2  19.7  3.47E-002  8.87E-001  9.26E-002  1.00E+000  7.17E-002  1.00E+000  9.99E-001  9.99E-001  3.89E-001  4.32E-001  5.42E-001  4.76E-001  5.84E-001  5.43E-001
 499.01    3.4   36  2.5 1   0  291.234436 0.001831   9.668266 0.000145  291.234436 0.001831   9.668266 0.000145  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.7  11.2  18.2  5.71E-002  7.19E-001  5.38E-002  7.11E-001  1.21E-001  9.96E-001  9.98E-001  9.98E-001  5.13E-001  4.08E-001  3.96E-001  4.04E-001  3.93E-001  4.96E-001
 500.01    7.0   49  2.5 1   1  292.865784 0.000575   7.053348 0.000037  292.865784 0.000575   7.053348 0.000037  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.3   5.5   9.4  1.17E-009  1.20E-001  4.34E-009  6.73E-001  1.17E-008  7.99E-001  9.64E-001  9.64E-001  4.70E-001  4.49E-001  4.79E-001  3.34E-001  3.63E-001  3.83E-001
 500.02    7.5   38  2.4 1   2  291.392578 0.000821   9.521771 0.000073  291.392578 0.000821   9.521771 0.000073  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.4   8.0   9.2  5.91E-003  6.83E-004  2.60E-002  6.69E-002  2.22E-002  1.90E-002  8.85E-001  8.85E-001  3.73E-001  3.96E-001  5.23E-001  2.04E-001  3.06E-001  2.88E-001
 501.01    6.7   17  8.4 1   0  326.493317 0.003658  24.795147 0.000685  326.493317 0.003658  24.795147 0.000685  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.3  14.5  19.8  5.16E-001  6.56E-001  5.57E-001  9.86E-001  4.81E-001  9.39E-001  2.93E-001  2.93E-001  4.70E-001  5.24E-001  5.53E-001  5.12E-001  5.40E-001  4.88E-001
 503.01    6.3   45  2.7 1   0  303.293427 0.000832   8.222489 0.000049  303.293427 0.000832   8.222489 0.000049  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.3   5.6   8.8  1.13E-001  8.93E-001  9.70E-002  9.48E-001  1.17E-001  8.75E-001  6.67E-001  6.67E-001  5.27E-001  5.03E-001  4.76E-001  5.28E-001  5.02E-001  5.25E-001
 504.01    7.0    6  5.8 1   0  294.681122 0.004051  40.606144 0.001367  294.681122 0.004051  40.606144 0.001367  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.5   1.7   7.2  8.20E-001  9.97E-001  6.84E-001  9.19E-001  4.95E-001  8.67E-001  0.00E+000  0.00E+000  6.09E-001  7.28E-001  6.31E-001 -1.00E+000 -1.00E+000 -1.00E+000
 505.01    7.1   27  3.0 1   0  300.550690 0.001140  13.767297 0.000111  300.550690 0.001140  13.767297 0.000111  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.5   6.8   8.2  4.77E-001  3.75E-001  4.56E-001  1.45E-001  3.99E-001  1.55E-001  1.65E-001  1.65E-001  5.15E-001  5.56E-001  5.41E-001  4.13E-001  4.00E-001  3.62E-001
 506.01    3.7  269  1.2 1   1  319.857819 0.000336   1.583161 0.000004  319.857819 0.000336   1.583161 0.000004  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.5   6.1   9.7  1.52E-007  9.94E-001  1.38E-007  9.95E-001  1.45E-007  9.92E-001  9.90E-001  9.90E-001  5.07E-001  5.07E-001  5.00E-001  5.19E-001  5.12E-001  5.12E-001
 507.01   11.5   21  3.6 1   0  328.405457 0.000979  18.492414 0.000133  328.405457 0.000979  18.492414 0.000133  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.4   1.7   3.7  9.94E-001  1.00E+000  9.91E-001  1.00E+000  9.95E-001  1.00E+000  1.00E+000  1.00E+000  5.43E-001  4.36E-001  3.96E-001  3.66E-001  3.29E-001  4.29E-001
 508.01    9.2   43  3.6 1   0  300.779968 0.000929   7.930539 0.000053  300.779968 0.000929   7.930539 0.000053  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.1   3.7   7.0  9.54E-001  1.00E+000  9.44E-001  1.00E+000  9.46E-001  1.00E+000  1.00E+000  1.00E+000  5.26E-001  5.14E-001  4.88E-001  5.46E-001  5.20E-001  5.32E-001
 508.02    8.9   19  4.2 1   0  329.857056 0.001593  16.665676 0.000192  329.857056 0.001593  16.665676 0.000192  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.8   3.9   6.2  9.78E-001  9.98E-001  9.67E-001  9.79E-001  9.51E-001  9.95E-001  9.72E-001  9.72E-001  5.40E-001  5.82E-001  5.43E-001  5.98E-001  5.60E-001  5.18E-001
 509.01    3.8  103  2.8 1   0  331.898132 0.000773   4.166948 0.000023  331.898132 0.000773   4.166948 0.000023  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.2   6.7  10.7  7.23E-001  1.00E+000  7.09E-001  1.00E+000  6.96E-001  1.00E+000  1.00E+000  1.00E+000  5.11E-001  5.21E-001  5.10E-001  3.93E-001  3.83E-001  3.74E-001
 509.02    4.4   38  2.7 1   0  322.578979 0.001018  11.463573 0.000084  322.578979 0.001018  11.463573 0.000084  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.2   4.8   7.5  8.94E-001  9.98E-001  8.93E-001  1.00E+000  9.11E-001  9.99E-001  9.98E-001  9.98E-001  4.95E-001  4.58E-001  4.62E-001  4.82E-001  4.86E-001  5.24E-001
 510.01    3.3  120  2.7 1   0  279.320648 0.001077   2.940312 0.000024  279.320648 0.001077   2.940312 0.000024  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.7  11.4  16.4  6.30E-001  1.00E+000  6.75E-001  1.00E+000  6.70E-001  1.00E+000  1.00E+000  1.00E+000  4.64E-001  4.68E-001  5.04E-001  4.56E-001  4.92E-001  4.88E-001
 510.02    4.3   49  3.3 1   0  293.756165 0.001570   6.389034 0.000073  293.756165 0.001570   6.389034 0.000073  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.7   8.2  14.5  7.04E-001  1.00E+000  6.72E-001  1.00E+000  6.43E-001  1.00E+000  1.00E+000  1.00E+000  5.25E-001  5.46E-001  5.22E-001  5.71E-001  5.47E-001  5.25E-001
 510.03    3.4   22  3.6 1   0  244.766296 0.003055  14.627004 0.000361  244.766296 0.003055  14.627004 0.000361  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.8   9.1  15.5  9.01E-001  9.99E-001  8.70E-001  9.99E-001  8.30E-001  9.98E-001  9.86E-001  9.86E-001  5.41E-001  5.86E-001  5.45E-001  6.32E-001  5.92E-001  5.47E-001
 511.01    7.0   54  3.2 1   0  319.658875 0.000857   8.005786 0.000049  319.658875 0.000857   8.005786 0.000049  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.4   7.2  10.2  6.00E-002  5.65E-001  4.97E-002  5.50E-001  4.71E-002  7.13E-001  8.85E-001  8.85E-001  5.28E-001  5.38E-001  5.11E-001  4.29E-001  4.03E-001  3.93E-001
 512.01    3.6   66  3.4 1   0  327.256287 0.001615   6.510015 0.000089  327.256287 0.001615   6.510015 0.000089  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.9  10.7  17.1  8.08E-001  1.00E+000  8.06E-001  1.00E+000  8.05E-001  1.00E+000  1.00E+000  1.00E+000  5.00E-001  5.00E-001  5.00E-001  4.92E-001  4.92E-001  4.92E-001
 513.01   12.4   14  7.3 1   0  349.365204 0.002034  35.180649 0.000515  349.365204 0.002034  35.180649 0.000515  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.4   8.5  15.0  9.98E-003  2.49E-001  1.91E-002  1.98E-001  6.37E-002  2.99E-001  2.57E-001  2.57E-001  4.67E-001  3.68E-001  4.00E-001  2.98E-001  3.28E-001  4.21E-001
 517.01    8.6  150  2.1 1   0  329.952667 0.000313   2.752358 0.000006  329.952667 0.000313   2.752358 0.000006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.9   2.9   4.7  9.96E-001  1.00E+000  9.95E-001  1.00E+000  9.95E-001  1.00E+000  1.00E+000  1.00E+000  5.16E-001  5.16E-001  4.99E-001  5.11E-001  4.95E-001  4.96E-001
 518.01   10.8   27  3.0 1   0  338.682220 0.000752  13.981647 0.000082  338.682220 0.000752  13.981647 0.000082  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.0   3.0   4.1  9.53E-001  9.93E-001  9.62E-001  1.00E+000  9.79E-001  9.65E-001  9.66E-001  9.66E-001  4.55E-001  3.51E-001  3.95E-001  3.92E-001  4.36E-001  5.40E-001
 518.02    8.8   10  5.3 1   0  363.759888 0.002450  43.999634 0.000864  363.759888 0.002450  43.999634 0.000864  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.1   8.7  15.3  1.63E-002  2.90E-001  9.09E-003  1.98E-001  5.96E-003  8.44E-002  3.39E-004  3.39E-004  5.76E-001  6.40E-001  5.67E-001  6.57E-001  5.89E-001  5.25E-001
 519.01    4.9   35  4.2 1   0  325.604980 0.001893  11.903482 0.000161  325.604980 0.001893  11.903482 0.000161  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.8   9.9  13.3  8.84E-001  9.75E-001  9.40E-001  9.91E-001  9.26E-001  9.88E-001  9.93E-001  9.93E-001  3.82E-001  4.09E-001  5.28E-001  3.87E-001  5.03E-001  4.76E-001
 519.02    7.3   14  6.7 1   0  339.706085 0.002884  34.035614 0.000641  339.706085 0.002884  34.035614 0.000641  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.9  13.4  17.5  1.20E-001  1.21E-001  1.44E-001  2.22E-001  3.71E-001  4.68E-001  9.26E-002  9.26E-002  4.86E-001  3.12E-001  3.27E-001  3.65E-001  3.80E-001  5.50E-001
 520.01    6.4   31  3.5 1   0  320.223022 0.001278  12.760036 0.000116  320.223022 0.001278  12.760036 0.000116  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.6   5.3   6.7  9.94E-001  9.98E-001  9.93E-001  1.00E+000  9.95E-001  1.00E+000  1.00E+000  1.00E+000  5.00E-001  4.50E-001  4.50E-001  4.89E-001  4.89E-001  5.38E-001
 520.03    5.3   18  2.8 1   0  326.971375 0.001590  25.750996 0.000280  326.971375 0.001590  25.750996 0.000280  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.7   5.2   8.5  6.07E-001  9.51E-001  5.59E-001  7.64E-001  4.83E-001  7.27E-001  4.38E-001  4.38E-001  5.34E-001  5.87E-001  5.53E-001  6.39E-001  6.06E-001  5.54E-001
 521.01    4.3   44  3.1 1   0  338.704559 0.000681  10.160980 0.000055  338.704559 0.000681  10.160980 0.000055  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.9   5.7   7.7  2.36E-002  2.79E-001  4.43E-002  8.66E-001  3.69E-002  7.65E-001  7.25E-001  7.25E-001  4.36E-001  4.63E-001  5.27E-001  4.92E-001  5.55E-001  5.28E-001
 522.01    8.7   33  2.9 1   0  333.881958 0.000818  12.829944 0.000079  333.881958 0.000818  12.829944 0.000079  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.9   6.3   8.7  6.27E-003  5.71E-002  6.56E-003  3.54E-001  4.79E-003  1.09E-001  1.65E-002  1.65E-002  5.06E-001  5.41E-001  5.35E-001  5.75E-001  5.69E-001  5.34E-001
 523.01   26.2    9  4.9 1   0  328.881836 0.000895  49.412727 0.000367  328.881836 0.000895  49.412727 0.000367  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.9   3.0   4.3  1.30E-001  3.14E-001  1.06E-001  7.30E-001  6.93E-002  3.93E-001  1.65E-001  1.65E-001  5.50E-001  6.29E-001  5.80E-001  6.61E-001  6.15E-001  5.39E-001
 523.02    7.2   12  7.6 1   0  329.904266 0.003497  36.854393 0.000827  329.904266 0.003497  36.854393 0.000827  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.2  16.4  22.4  3.07E-002  7.56E-002  5.51E-002  3.01E-001  3.87E-002  4.51E-001  2.11E-001  2.11E-001  4.61E-001  5.24E-001  5.60E-001  5.61E-001  5.94E-001  5.36E-001
 524.01    6.4   96  2.4 3  19  311.662537 0.000536   4.592342 0.000018  311.662537 0.000783   4.592342 0.000042 -7.87E-007  1.48E-007  8.34E-008  5.18E-009  0.00E+000  0.00E+000   8.0  12.5  16.4  0.00E+000  0.00E+000  0.00E+000  0.00E+000  7.94E-008  1.18E-002  2.78E-005  2.78E-005  4.74E-001  1.33E-005  1.80E-005  1.37E-005  1.86E-005  4.97E-001
 525.01    6.9   38  2.2 1   0  325.788788 0.000866  11.532107 0.000064  325.788788 0.000866  11.532107 0.000064  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.9   4.3   6.7  7.97E-001  9.95E-001  7.60E-001  9.91E-001  7.20E-001  9.84E-001  9.97E-001  9.97E-001  5.34E-001  5.67E-001  5.34E-001  5.93E-001  5.60E-001  5.27E-001
 526.01    6.2  201  1.8 1   0  331.353455 0.000288   2.104722 0.000004  331.353455 0.000288   2.104722 0.000004  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.3   4.3   6.6  8.10E-003  9.97E-001  8.60E-003  9.91E-001  8.06E-003  9.88E-001  9.91E-001  9.91E-001  4.96E-001  5.04E-001  5.08E-001  5.12E-001  5.16E-001  5.08E-001
 528.01    6.8   48  3.4 1   0  320.369263 0.001030   9.576731 0.000069  320.369263 0.001030   9.576731 0.000069  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.5   5.8   9.2  7.66E-001  9.98E-001  7.38E-001  9.89E-001  7.02E-001  9.89E-001  9.86E-001  9.86E-001  5.24E-001  5.54E-001  5.30E-001  2.46E-001  2.29E-001  2.08E-001
 528.02   13.2    6  6.1 1   0  363.209045 0.002326  96.672287 0.001232  363.209045 0.002326  96.672287 0.001232  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.8   7.5   9.1  1.01E-001  6.72E-002  6.03E-002  9.59E-003  5.33E-001  6.14E-001  0.00E+000  0.00E+000  6.03E-001  2.60E-001  2.10E-001 -1.00E+000 -1.00E+000 -1.00E+000
 528.03    6.2   22  2.6 1   0  345.213806 0.001329  20.552927 0.000191  345.213806 0.001329  20.552927 0.000191  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.1   7.4  10.9  4.01E-002  2.91E-001  3.27E-002  1.12E-001  2.50E-002  8.25E-002  5.92E-002  5.92E-002  5.33E-001  5.72E-001  5.39E-001  4.93E-001  4.62E-001  4.24E-001
 530.01    3.8   37  2.3 1   0  311.170685 0.001581  10.940367 0.000118  311.170685 0.001581  10.940367 0.000118  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.6   7.9  14.1  3.22E-001  9.95E-001  3.61E-001  9.97E-001  3.38E-001  1.00E+000  9.99E-001  9.99E-001  4.72E-001  4.91E-001  5.19E-001  5.26E-001  5.53E-001  5.34E-001
 531.01   26.3  100  1.2 1   0  317.752838 0.000123   3.687471 0.000003  317.752838 0.000123   3.687471 0.000003  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.9   0.8   1.4  9.99E-001  1.00E+000  9.98E-001  1.00E+000  9.98E-001  1.00E+000  1.00E+000  1.00E+000  5.20E-001  4.99E-001  4.80E-001  5.16E-001  4.97E-001  5.17E-001
 532.01    4.7  106  3.0 1   0  326.225281 0.000861   4.221595 0.000027  326.225281 0.000861   4.221595 0.000027  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.9   9.1  14.5  1.70E-002  9.34E-001  1.97E-002  9.68E-001  1.68E-002  9.64E-001  8.89E-001  8.89E-001  4.87E-001  5.06E-001  5.19E-001  5.12E-001  5.24E-001  5.05E-001
 533.01    4.5   27  4.2 1   0  336.393280 0.002049  16.549732 0.000242  336.393280 0.002049  16.549732 0.000242  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.7  14.1  19.6  1.03E-002  1.06E-001  2.51E-002  7.46E-001  1.93E-002  7.87E-001  4.82E-001  4.82E-001  4.28E-001  4.65E-001  5.36E-001  4.98E-001  5.68E-001  5.32E-001
 534.01    4.1   64  1.9 1   0  318.228088 0.000912   6.400136 0.000039  318.228088 0.000912   6.400136 0.000039  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.2   7.1  11.6  8.14E-002  9.82E-001  7.80E-002  8.99E-001  6.78E-002  7.94E-001  8.13E-001  8.13E-001  5.09E-001  5.31E-001  5.22E-001  5.57E-001  5.48E-001  5.26E-001
 535.01   11.7   75  4.6 1   0  338.299164 0.000557   5.852970 0.000023  338.299164 0.000557   5.852970 0.000023  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.0   5.1   7.1  2.84E-001  8.31E-001  3.08E-001  7.09E-001  4.28E-001  9.49E-001  9.37E-001  9.37E-001  4.82E-001  3.95E-001  4.13E-001  4.19E-001  4.37E-001  5.24E-001
 536.01   18.1    3  7.6 1   0  273.929474 0.002898 162.335999 0.003585  273.929474 0.002898 162.335999 0.003585  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.1   0.2   0.2  9.53E-001  9.52E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 537.01    3.7  135  2.5 1   0  323.764893 0.000864   2.820242 0.000015  323.764893 0.000864   2.820242 0.000015  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.0   9.4  13.7  7.44E-001  1.00E+000  7.43E-001  1.00E+000  8.08E-001  9.98E-001  9.99E-001  9.99E-001  5.00E-001  4.36E-001  4.36E-001  4.53E-001  4.53E-001  5.17E-001
 538.01    7.6   19  5.5 1   0  338.037292 0.002200  21.217384 0.000308  338.037292 0.002200  21.217384 0.000308  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.4   9.1  17.4  2.54E-002  6.99E-001  7.05E-002  8.74E-001  5.79E-002  9.58E-001  9.35E-001  9.35E-001  4.01E-001  4.39E-001  5.36E-001  4.95E-001  5.89E-001  5.54E-001
 541.01    4.7   32  3.5 1   0  318.040253 0.001703  13.645760 0.000167  318.040253 0.001703  13.645760 0.000167  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.7  11.9  18.0  4.80E-003  3.26E-001  3.39E-003  3.16E-001  3.32E-003  3.38E-002  6.14E-001  6.14E-001  5.37E-001  5.49E-001  5.13E-001  4.14E-001  3.80E-001  3.69E-001
 542.01    9.2   11  6.2 1   0  321.119324 0.002596  41.886044 0.000816  321.119324 0.002596  41.886044 0.000816  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.5   9.7  10.2  5.77E-001  3.08E-001  4.93E-001  2.58E-001  7.74E-001  9.74E-001  9.80E-001  9.80E-001  5.59E-001  3.18E-001  2.74E-001  4.00E-001  3.53E-001  5.75E-001
 543.01    4.0   98  2.0 1   0  334.451508 0.000734   4.302177 0.000022  334.451508 0.000734   4.302177 0.000022  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.9   7.2  11.9  2.11E-002  9.89E-001  2.11E-002  9.95E-001  2.34E-002  9.94E-001  9.86E-001  9.86E-001  5.03E-001  4.94E-001  4.91E-001  5.01E-001  4.98E-001  5.07E-001
 546.01    7.1   19  6.4 1   0  310.032135 0.002105  20.684406 0.000331  310.032135 0.002105  20.684406 0.000331  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.6   5.0   8.1  9.82E-001  9.99E-001  9.72E-001  1.00E+000  9.73E-001  1.00E+000  1.00E+000  1.00E+000  5.41E-001  5.14E-001  4.74E-001  5.69E-001  5.30E-001  5.54E-001
 547.01   14.9   19  4.5 1   0  323.483643 0.000780  25.303253 0.000141  323.483643 0.000780  25.303253 0.000141  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.8   4.3   5.8  5.89E-002  1.27E-001  5.45E-002  1.66E-001  1.54E-001  6.84E-001  4.63E-001  4.63E-001  5.21E-001  3.89E-001  3.71E-001  4.28E-001  4.10E-001  5.37E-001
 548.01    7.8   19  4.1 1   0  357.007660 0.001617  21.300001 0.000246  357.007660 0.001617  21.300001 0.000246  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.0   3.9   7.6  8.73E-001  9.99E-001  8.34E-001  9.98E-001  7.98E-001  1.00E+000  1.00E+000  1.00E+000  5.44E-001  5.78E-001  5.34E-001  6.30E-001  5.88E-001  5.54E-001
 550.01    7.8   25  4.1 1   0  280.832428 0.001453  13.023744 0.000171  280.832428 0.001453  13.023744 0.000171  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.8   5.2   7.7  9.37E-001  9.96E-001  9.36E-001  9.95E-001  9.42E-001  1.00E+000  1.00E+000  1.00E+000  4.90E-001  4.63E-001  4.73E-001  4.87E-001  4.97E-001  5.23E-001
 551.01    4.2   32  3.3 1   0  274.763428 0.001915  11.637453 0.000198  274.763428 0.001915  11.637453 0.000198  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.8  11.3  17.1  1.35E-001  6.90E-001  3.76E-001  7.21E-001  3.36E-001  6.66E-001  9.97E-001  9.97E-001  3.03E-001  3.33E-001  5.31E-001  2.14E-001  3.87E-001  3.59E-001
 552.01   21.8  130  1.7 1   0  339.346436 0.000081   3.055168 0.000002  339.346436 0.000081   3.055168 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.5   0.9   1.2  8.09E-001  1.00E+000  7.91E-001  1.00E+000  8.02E-001  9.99E-001  1.00E+000  1.00E+000  5.18E-001  5.04E-001  4.87E-001  4.92E-001  4.74E-001  4.87E-001
 554.01   14.7  121  2.1 1   0  315.736267 0.000130   3.658492 0.000004  315.736267 0.000130   3.658492 0.000004  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.3   1.3   1.9  8.76E-001  1.00E+000  8.82E-001  1.00E+000  8.77E-001  1.00E+000  1.00E+000  1.00E+000  4.90E-001  4.96E-001  5.06E-001  5.12E-001  5.22E-001  5.16E-001
 555.02   11.3    5  7.5 1   0  374.373444 0.003444  86.490318 0.002322  374.373444 0.003444  86.490318 0.002322  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.5   6.6   7.0  5.77E-001  3.78E-001  6.17E-001  6.38E-001  3.28E-001  2.59E-001  0.00E+000  0.00E+000  4.49E-001  6.85E-001  7.05E-001 -1.00E+000 -1.00E+000 -1.00E+000
 557.01    7.9   24  3.9 1   0  307.304871 0.001505  15.655546 0.000171  307.304871 0.001505  15.655546 0.000171  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.2   7.6   9.7  5.79E-001  7.44E-001  5.73E-001  9.02E-001  5.11E-001  9.25E-001  9.01E-001  9.01E-001  5.03E-001  5.47E-001  5.43E-001  5.85E-001  5.81E-001  5.38E-001
 558.01    4.5   43  2.2 1   0  344.730988 0.000998   9.178482 0.000062  344.730988 0.000998   9.178482 0.000062  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.0   6.6  10.6  7.18E-002  9.06E-001  1.72E-001  9.56E-001  1.61E-001  9.67E-001  9.54E-001  9.54E-001  3.73E-001  3.88E-001  5.14E-001  4.13E-001  5.40E-001  5.25E-001
 560.01    8.6   17  4.4 1   0  301.676605 0.001891  23.675379 0.000304  301.676605 0.001891  23.675379 0.000304  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.4   8.3  11.2  3.26E-001  4.94E-001  2.63E-001  5.00E-001  2.28E-001  1.92E-001  2.10E-001  2.10E-001  5.53E-001  5.88E-001  5.36E-001  6.24E-001  5.73E-001  5.37E-001
 561.01    3.6   81  2.7 1   0  323.146698 0.001008   5.378820 0.000048  323.146698 0.001008   5.378820 0.000048  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.5   8.3  11.4  9.29E-001  1.00E+000  9.18E-001  1.00E+000  9.07E-001  9.96E-001  9.94E-001  9.94E-001  5.22E-001  5.39E-001  5.18E-001  5.62E-001  5.40E-001  5.23E-001
 563.01    3.9   30  6.0 1   0  322.607269 0.003239  15.284040 0.000368  322.607269 0.003239  15.284040 0.000368  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  25.7  14.8  23.9  5.54E-001  9.69E-001  7.21E-001  9.29E-001  6.95E-001  9.89E-001  9.71E-001  9.71E-001  3.69E-001  3.89E-001  5.19E-001  4.26E-001  5.55E-001  5.36E-001
 564.01    7.9   19  7.6 1   0  336.509003 0.002075  21.054518 0.000313  336.509003 0.002075  21.054518 0.000313  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.4  11.6  18.0  3.95E-003  1.69E-001  1.11E-001  3.92E-001  3.19E-001  9.66E-001  9.42E-001  9.42E-001  2.17E-001  1.10E-001  3.22E-001  1.32E-001  3.56E-001  5.33E-001
 564.02   68.9    3 14.4 1   0  307.368439 0.001574 127.903954 0.001891  307.368439 0.001574 127.903954 0.001891  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.8   0.3   0.2  9.07E-001  8.68E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 566.01    5.3    9  4.0 1   0  306.555695 0.003171  25.854536 0.000545  306.555695 0.003171  25.854536 0.000545  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.9   3.7   6.2  9.67E-001  9.97E-001  9.43E-001  9.80E-001  9.37E-001  9.98E-001  9.52E-001  9.52E-001  5.45E-001  5.00E-001  4.59E-001  6.01E-001  5.59E-001  5.93E-001
 567.01    6.7   37  3.3 1   0  327.368195 0.000962  10.687659 0.000071  327.368195 0.000962  10.687659 0.000071  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.8   6.4   8.0  5.38E-001  6.90E-001  4.90E-001  6.62E-001  6.15E-001  9.21E-001  9.55E-001  9.55E-001  5.34E-001  4.43E-001  4.10E-001  4.77E-001  4.43E-001  5.33E-001
 567.02    5.6   23  4.4 1   0  333.134033 0.001920  20.302982 0.000259  333.134033 0.001920  20.302982 0.000259  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.3   7.6  11.8  6.41E-001  9.45E-001  6.27E-001  8.62E-001  6.00E-001  7.78E-001  9.40E-001  9.40E-001  5.09E-001  5.27E-001  5.18E-001  2.86E-001  2.81E-001  2.68E-001
 567.03    5.8   14  3.6 1   0  363.548615 0.002426  29.022738 0.000568  363.548615 0.002426  29.022738 0.000568  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.3   6.3   8.5  9.17E-001  9.58E-001  8.77E-001  8.99E-001  8.26E-001  8.70E-001  9.26E-001  9.26E-001  5.56E-001  6.12E-001  5.57E-001  4.91E-001  4.40E-001  3.88E-001
 569.01    5.2   20  2.9 1   0  346.448608 0.002117  20.729149 0.000372  346.448608 0.002117  20.729149 0.000372  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.5   7.3  10.5  8.55E-001  9.78E-001  8.12E-001  8.84E-001  8.34E-001  7.83E-001  9.87E-001  9.87E-001  5.46E-001  5.09E-001  4.64E-001  4.19E-001  3.78E-001  4.13E-001
 571.01    4.1   56  2.3 1   0  332.598602 0.001104   7.267272 0.000058  332.598602 0.001104   7.267272 0.000058  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.3   8.8  13.6  4.22E-002  8.13E-001  7.17E-002  8.20E-001  7.24E-002  6.50E-001  4.19E-001  4.19E-001  4.37E-001  4.40E-001  5.02E-001  3.05E-001  3.62E-001  3.61E-001
 571.02    5.4   32  2.7 1   0  336.734406 0.001097  13.343217 0.000104  336.734406 0.001097  13.343217 0.000104  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.2   5.8   9.1  3.18E-001  9.17E-001  2.82E-001  7.33E-001  2.54E-001  7.06E-001  8.53E-001  8.53E-001  5.30E-001  5.56E-001  5.25E-001  5.85E-001  5.56E-001  5.30E-001
 571.04    5.1   20  3.4 1   0  333.284821 0.001909  22.407755 0.000293  333.284821 0.001909  22.407755 0.000293  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.8   6.2   8.3  9.56E-001  9.87E-001  9.77E-001  9.82E-001  9.64E-001  9.63E-001  9.18E-001  9.18E-001  3.83E-001  4.28E-001  5.44E-001  4.51E-001  5.64E-001  5.21E-001
 572.01    5.7   41  5.4 1   0  325.579834 0.001899  10.640230 0.000137  325.579834 0.001899  10.640230 0.000137  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.8   8.1  14.5  9.02E-001  1.00E+000  9.32E-001  9.32E-001  9.62E-001  9.99E-001  1.00E+000  1.00E+000  4.33E-001  3.40E-001  4.04E-001  3.47E-001  4.10E-001  5.06E-001
 573.01    4.9   75  3.3 1   0  315.381622 0.001058   5.996619 0.000051  315.381622 0.001058   5.996619 0.000051  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.8   9.4  15.0  3.05E-002  9.43E-001  2.97E-002  9.83E-001  2.49E-002  9.71E-001  9.91E-001  9.91E-001  5.06E-001  5.29E-001  5.23E-001  5.50E-001  5.44E-001  5.21E-001
 574.01    9.0   23  3.6 1   0  325.850342 0.001165  20.134895 0.000176  325.850342 0.001165  20.134895 0.000176  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.5   6.9   8.3  2.55E-001  2.93E-001  2.27E-001  1.14E-001  3.93E-001  9.32E-001  9.49E-001  9.49E-001  5.28E-001  4.03E-001  3.78E-001  4.18E-001  3.93E-001  5.14E-001
 575.01    6.2   16  4.3 1   0  359.562042 0.002195  24.315722 0.000339  359.562042 0.002195  24.315722 0.000339  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.8   9.2  13.4  2.01E-001  5.24E-001  4.20E-001  1.53E-001  6.08E-001  6.60E-001  3.11E-001  3.11E-001  3.41E-001  2.29E-001  3.67E-001  2.57E-001  3.96E-001  5.27E-001
 577.01    7.3    4  5.6 1   0  349.620667 0.004216  39.678509 0.000856  349.620667 0.004216  39.678509 0.000856  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.9   0.6   0.9  9.89E-001  9.92E-001  8.83E-001  8.89E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  7.02E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 578.01   12.2   69  5.2 1   0  320.904694 0.000589   6.412455 0.000027  320.904694 0.000589   6.412455 0.000027  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.2   5.5   7.9  4.76E-002  6.26E-001  8.41E-002  9.06E-001  8.18E-002  7.94E-001  9.29E-001  9.29E-001  4.28E-001  4.35E-001  5.07E-001  4.46E-001  5.17E-001  5.11E-001
 580.01    5.4   66  2.7 1   0  310.868225 0.000889   6.521234 0.000040  310.868225 0.000889   6.521234 0.000040  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.7   7.4  11.2  1.27E-001  9.04E-001  1.13E-001  8.72E-001  1.96E-001  8.80E-001  8.68E-001  8.68E-001  5.21E-001  4.29E-001  4.08E-001  4.51E-001  4.30E-001  5.22E-001
 581.01    8.5   60  2.7 1   0  332.815155 0.000542   6.996904 0.000026  332.815155 0.000542   6.996904 0.000026  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.2   3.6   6.2  3.23E-001  9.97E-001  3.92E-001  8.47E-001  3.85E-001  9.01E-001  9.08E-001  9.08E-001  4.50E-001  4.56E-001  5.06E-001  4.83E-001  5.32E-001  5.26E-001
 582.01    5.7   73  2.6 1   0  317.492249 0.000780   5.945080 0.000032  317.492249 0.000780   5.945080 0.000032  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.0   6.8   9.3  5.80E-001  9.54E-001  6.50E-001  9.74E-001  6.91E-001  9.98E-001  9.98E-001  9.98E-001  4.47E-001  4.14E-001  4.66E-001  4.30E-001  4.83E-001  5.16E-001
 582.02    4.5   23  2.9 1   0  330.320831 0.001987  17.738762 0.000226  330.320831 0.001987  17.738762 0.000226  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.7  10.6  16.1  6.39E-002  6.08E-001  1.59E-001  8.88E-001  1.46E-001  8.09E-001  5.59E-001  5.59E-001  3.80E-001  4.02E-001  5.20E-001  4.16E-001  5.33E-001  5.13E-001
 584.01    8.8   43  3.8 1   0  307.219971 0.000853   9.926699 0.000058  307.219971 0.000853   9.926699 0.000058  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.2   5.5   8.7  1.54E-001  8.98E-001  1.55E-001  9.83E-001  1.31E-001  9.84E-001  9.79E-001  9.79E-001  5.02E-001  5.34E-001  5.32E-001  5.67E-001  5.64E-001  5.32E-001
 584.02    8.3   20  4.7 1   0  315.607056 0.001587  21.223000 0.000240  315.607056 0.001587  21.223000 0.000240  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.8   6.0   8.8  6.61E-001  9.43E-001  6.46E-001  8.62E-001  5.77E-001  8.15E-001  7.76E-001  7.76E-001  5.09E-001  5.59E-001  5.50E-001  6.11E-001  6.01E-001  5.52E-001
 585.01    4.5  114  2.0 1   0  331.610779 0.000671   3.722132 0.000017  331.610779 0.000671   3.722132 0.000017  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.3   8.7  12.0  5.88E-003  6.64E-001  5.55E-003  7.37E-001  5.40E-003  6.66E-001  6.58E-001  6.58E-001  5.08E-001  5.13E-001  5.05E-001  5.31E-001  5.23E-001  5.18E-001
 586.01    5.3   22  4.0 1   0  314.109100 0.002299  15.779860 0.000254  314.109100 0.002299  15.779860 0.000254  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.7   7.0   8.1  9.99E-001  9.92E-001  9.98E-001  9.93E-001  9.98E-001  9.93E-001  9.95E-001  9.95E-001  5.09E-001  4.83E-001  4.74E-001  5.19E-001  5.10E-001  5.35E-001
 587.01    8.3   32  3.6 1   0  343.196869 0.001089  14.034871 0.000107  343.196869 0.001089  14.034871 0.000107  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.5   6.9   8.8  3.99E-001  6.52E-001  3.61E-001  6.76E-001  3.35E-001  7.14E-001  6.63E-001  6.63E-001  5.29E-001  5.50E-001  5.22E-001  5.88E-001  5.60E-001  5.39E-001
 588.01    6.1   41  2.9 1   0  315.797394 0.001226  10.355843 0.000089  315.797394 0.001226  10.355843 0.000089  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.0   9.6  11.9  2.24E-001  3.83E-001  1.94E-001  1.66E-001  1.75E-001  1.48E-001  1.57E-001  1.57E-001  5.31E-001  5.52E-001  5.21E-001  4.66E-001  4.36E-001  4.16E-001
 590.01    4.3   35  3.7 1   0  301.157318 0.002091  11.388636 0.000168  301.157318 0.002091  11.388636 0.000168  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.0   9.2  16.0  6.97E-001  9.98E-001  7.38E-001  9.74E-001  7.25E-001  9.81E-001  9.81E-001  9.81E-001  4.61E-001  4.71E-001  5.09E-001  4.39E-001  4.78E-001  4.69E-001
 590.02    8.1    8  6.0 1   0  327.811676 0.003507  50.696762 0.001160  327.811676 0.003507  50.696762 0.001160  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.8   0.9   2.1  1.00E+000  1.00E+000  1.00E+000  1.00E+000  9.98E-001  9.99E-001  9.93E-001  9.93E-001  5.30E-001  6.04E-001  5.73E-001  7.18E-001  6.88E-001  6.19E-001
 592.01    8.0   12  5.1 1   0  307.235199 0.003225  39.748528 0.000973  307.235199 0.003225  39.748528 0.000973  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.3   8.2  16.2  2.69E-001  9.02E-001  2.03E-001  8.23E-001  8.72E-001  8.15E-001  9.97E-001  9.97E-001  5.65E-001  9.79E-002  7.88E-002  7.26E-002  5.87E-002  4.05E-001
 593.01    4.6   43  3.3 1   0  314.736481 0.001496   9.997486 0.000114  314.736481 0.001496   9.997486 0.000114  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.6  10.0  13.8  4.74E-001  8.57E-001  4.31E-001  7.48E-001  3.91E-001  9.13E-001  8.35E-001  8.35E-001  5.31E-001  5.60E-001  5.30E-001  5.87E-001  5.57E-001  5.27E-001
 593.02   13.9    5  6.7 1   3  322.322632 0.002675  90.410355 0.001911  322.322632 0.002675  90.410355 0.001911  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.8  18.4  16.7  2.18E-004  1.91E-007  9.14E-002  2.96E-001  9.69E-002  1.02E-001  0.00E+000  0.00E+000  2.81E-001  4.39E-001  6.04E-001 -1.00E+000 -1.00E+000 -1.00E+000
 597.01    5.5   22  5.1 1   0  334.948395 0.002305  17.308331 0.000266  334.948395 0.002305  17.308331 0.000266  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.1   9.9  15.5  3.52E-001  8.70E-001  3.05E-001  9.34E-001  3.31E-001  5.94E-001  7.91E-001  7.91E-001  5.38E-001  5.21E-001  4.84E-001  5.42E-001  5.05E-001  5.21E-001
 598.01    6.0   56  3.2 1   0  336.792114 0.000932   8.307960 0.000056  336.792114 0.000932   8.307960 0.000056  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.2   8.3  10.6  2.15E-001  2.98E-001  2.25E-001  1.83E-001  2.33E-001  2.94E-001  4.45E-001  4.45E-001  4.94E-001  4.88E-001  4.94E-001  4.88E-001  4.95E-001  5.00E-001
 599.01    3.8   67  2.5 1   0  312.755096 0.001065   6.454361 0.000047  312.755096 0.001065   6.454361 0.000047  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.9  10.8  14.2  4.63E-002  2.19E-001  3.87E-002  1.96E-001  1.27E-001  1.83E-001  5.61E-001  5.61E-001  5.25E-001  3.67E-001  3.44E-001  3.52E-001  3.30E-001  4.83E-001
 600.01    3.0  106  3.1 1   0  322.711761 0.001456   3.595708 0.000034  322.711761 0.001456   3.595708 0.000034  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.6  14.1  23.9  4.36E-002  9.99E-001  4.43E-002  9.85E-001  4.75E-002  9.89E-001  9.83E-001  9.83E-001  5.00E-001  4.93E-001  4.93E-001  4.91E-001  4.91E-001  4.97E-001
 601.01    4.6   76  2.5 1   0  326.759369 0.000693   5.404300 0.000026  326.759369 0.000693   5.404300 0.000026  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.1   7.7   9.5  9.77E-002  1.79E-001  9.91E-002  3.45E-001  1.01E-001  2.11E-001  1.57E-001  1.57E-001  5.00E-001  5.00E-001  5.00E-001  5.14E-001  5.14E-001  5.14E-001
 601.02    5.6   37  1.4 1   0  321.447815 0.000547  11.678991 0.000045  321.447815 0.000547  11.678991 0.000045  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.0   3.5   4.8  3.45E-001  7.80E-001  3.03E-001  7.95E-001  2.63E-001  6.85E-001  9.06E-001  9.06E-001  5.34E-001  5.68E-001  5.34E-001  5.78E-001  5.44E-001  5.10E-001
 602.01    4.1   32  5.2 1   0  329.810394 0.002940  12.913642 0.000265  329.810394 0.002940  12.913642 0.000265  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.3   7.5  16.3  9.90E-001  1.00E+000  9.89E-001  1.00E+000  9.85E-001  1.00E+000  1.00E+000  1.00E+000  5.06E-001  5.35E-001  5.29E-001  5.66E-001  5.60E-001  5.32E-001
 605.01    5.1  163  1.9 1   0  328.736450 0.000418   2.628108 0.000008  328.736450 0.000418   2.628108 0.000008  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.0   5.2   8.9  1.21E-003  9.99E-001  1.40E-003  9.68E-001  1.30E-003  9.89E-001  9.03E-001  9.03E-001  4.91E-001  5.00E-001  5.08E-001  4.72E-001  4.81E-001  4.73E-001
 607.01   63.6   44  1.6 1   1  336.350800 0.000109   5.893991 0.000004  336.350800 0.000109   5.893991 0.000004  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.3   1.1   1.9  5.96E-013  3.14E-001  3.30E-013  1.39E-001  2.51E-013  5.57E-002  1.09E-001  1.09E-001  5.30E-001  5.52E-001  5.23E-001  5.76E-001  5.46E-001  5.24E-001
 609.01   23.7   91  1.9 1   0  320.476837 0.000101   4.396928 0.000003  320.476837 0.000101   4.396928 0.000003  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.5   1.0   1.5  2.10E-001  9.55E-001  2.72E-001  8.29E-001  2.86E-001  8.57E-001  8.24E-001  8.24E-001  4.47E-001  4.36E-001  4.89E-001  4.58E-001  5.10E-001  5.21E-001
 610.01    6.9   22  2.6 1   0  313.799103 0.001192  14.282571 0.000116  313.799103 0.001192  14.282571 0.000116  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.2   7.9  11.4  1.39E-003  4.42E-002  1.26E-003  1.67E-002  3.23E-003  1.86E-001  3.36E-002  3.36E-002  5.23E-001  4.76E-001  4.54E-001  4.54E-001  4.32E-001  4.77E-001
 611.01   33.0  126  1.4 1   1  312.165955 0.000070   3.251658 0.000002  312.165955 0.000070   3.251658 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.2   0.9   1.4  4.84E-004  7.90E-001  3.92E-004  7.31E-001  3.17E-004  6.89E-001  3.35E-001  3.35E-001  5.18E-001  5.35E-001  5.18E-001  4.59E-001  4.41E-001  4.24E-001
 612.01    7.6   16  3.3 1   0  292.877930 0.001647  20.739834 0.000253  292.877930 0.001647  20.739834 0.000253  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.3   9.1  13.3  4.47E-003  5.08E-002  3.47E-003  9.12E-003  7.47E-002  2.31E-001  9.11E-001  9.11E-001  5.39E-001  2.90E-001  2.62E-001  2.13E-001  1.91E-001  4.00E-001
 612.02   13.6    7  5.3 1   0  339.266968 0.001858  47.425697 0.000645  339.266968 0.001858  47.425697 0.000645  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.8   8.0   8.7  5.90E-002  8.87E-003  3.75E-002  1.51E-003  1.75E-002  2.93E-003  0.00E+000  0.00E+000  5.85E-001  6.96E-001  6.17E-001 -1.00E+000 -1.00E+000 -1.00E+000
 614.01   26.5   32  1.9 1   0  321.891937 0.000228  12.874649 0.000020  321.891937 0.000228  12.874649 0.000020  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.0   1.4   2.0  2.16E-001  7.15E-001  1.85E-001  6.75E-001  1.54E-001  6.18E-001  7.35E-001  7.35E-001  5.33E-001  5.68E-001  5.36E-001  5.94E-001  5.62E-001  5.26E-001
 617.01   63.7   10  2.9 1   0  320.924164 0.000262  37.865208 0.000076  320.924164 0.000262  37.865208 0.000076  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.3   0.9   1.4  8.10E-002  4.34E-001  5.45E-002  3.98E-001  5.09E-002  5.78E-001  3.19E-001  3.19E-001  5.69E-001  6.03E-001  5.36E-001  6.88E-001  6.26E-001  5.89E-001
 618.01    6.8   48  2.7 1   0  329.046417 0.000839   9.070826 0.000052  329.046417 0.000839   9.070826 0.000052  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.5   7.1   9.8  2.76E-002  2.46E-001  2.19E-002  2.16E-001  1.77E-002  2.05E-001  6.95E-001  6.95E-001  5.30E-001  5.57E-001  5.27E-001  3.61E-001  3.34E-001  3.11E-001
 620.01   36.7    9  5.9 1   3  317.880432 0.000430  45.154678 0.000129  317.880432 0.000430  45.154678 0.000129  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.0   2.9   3.3  2.04E-004  4.56E-005  2.96E-002  7.96E-002  7.99E-002  1.83E-001  6.41E-001  6.41E-001  2.62E-001  2.24E-001  4.35E-001  1.96E-001  3.74E-001  4.34E-001
 620.02  139.7    4  8.6 1   0  275.206482 0.000519 130.183121 0.000418  275.206482 0.000519 130.183121 0.000418  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.4   0.9   0.9  4.02E-001  2.83E-001  1.83E-001  1.51E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  7.02E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 620.03   13.9    4  2.8 1   0  398.948822 0.001831  85.315163 0.001566  398.948822 0.001831  85.315163 0.001566  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.4   6.2   5.8  7.54E-002  1.49E-002  6.86E-001  6.51E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  1.75E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 622.01   40.6    3  9.1 1   0  301.542267 0.001599 155.043045 0.001915  301.542267 0.001599 155.043045 0.001915  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.1   0.9   1.1  6.20E-001  6.16E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 623.01    3.6   42  4.2 1   0  324.405853 0.001886  10.349627 0.000140  324.405853 0.001886  10.349627 0.000140  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.6  12.0  17.8  3.39E-001  8.60E-001  3.00E-001  8.29E-001  3.11E-001  8.78E-001  9.19E-001  9.19E-001  5.31E-001  5.24E-001  4.93E-001  5.20E-001  4.89E-001  4.96E-001
 623.02    4.5   25  5.6 1   0  316.277069 0.002540  15.677114 0.000268  316.277069 0.002540  15.677114 0.000268  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.4  12.2  22.5  2.54E-002  8.01E-001  2.32E-002  4.86E-001  2.62E-002  4.99E-001  5.38E-001  5.38E-001  5.19E-001  5.18E-001  4.99E-001  4.92E-001  4.74E-001  4.75E-001
 624.01   11.7   23  4.6 1   0  364.497131 0.001118  17.790031 0.000170  364.497131 0.001118  17.790031 0.000170  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.9   4.0   6.4  7.68E-001  9.88E-001  7.15E-001  9.77E-001  6.60E-001  9.77E-001  9.76E-001  9.76E-001  5.45E-001  5.87E-001  5.43E-001  6.13E-001  5.70E-001  5.28E-001
 624.02   11.3    9  3.6 1   0  350.375732 0.001736  49.567165 0.000652  350.375732 0.001736  49.567165 0.000652  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.7   7.2  10.9  7.70E-003  8.75E-002  4.85E-003  1.40E-001  1.01E-002  4.87E-002  3.52E-001  3.52E-001  5.69E-001  5.63E-001  4.97E-001  5.77E-001  5.16E-001  5.18E-001
 625.01   15.5   10  4.2 1   0  380.408752 0.001233  38.139038 0.000390  380.408752 0.001233  38.139038 0.000390  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.5   2.9   4.9  4.63E-001  8.01E-001  3.67E-001  8.83E-001  3.01E-001  7.57E-001  6.30E-001  6.30E-001  5.72E-001  6.26E-001  5.57E-001  6.57E-001  5.92E-001  5.37E-001
 626.01    6.4   25  4.1 1   0  309.430725 0.001670  14.586684 0.000222  309.430725 0.001670  14.586684 0.000222  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.2  10.8  12.9  1.91E-001  1.24E-001  1.54E-001  9.54E-002  1.36E-001  2.13E-001  1.80E-001  1.80E-001  5.43E-001  5.69E-001  5.27E-001  6.12E-001  5.71E-001  5.44E-001
 627.01    5.0   57  3.7 1   0  341.728882 0.000917   7.752092 0.000053  341.728882 0.000917   7.752092 0.000053  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.7   6.7  11.2  5.98E-002  9.83E-001  7.55E-002  9.12E-001  9.50E-002  9.52E-001  9.73E-001  9.73E-001  4.73E-001  4.44E-001  4.71E-001  4.71E-001  4.98E-001  5.27E-001
 628.01    5.0   32  3.0 1   0  325.294617 0.001251  14.486032 0.000125  325.294617 0.001251  14.486032 0.000125  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.9   6.8  10.7  2.31E-001  9.25E-001  2.67E-001  2.73E-001  2.27E-001  1.87E-001  8.97E-001  8.97E-001  4.74E-001  5.11E-001  5.37E-001  4.68E-001  4.94E-001  4.58E-001
 629.01    6.8   10  6.9 1   0  349.772888 0.003741  40.699425 0.001202  349.772888 0.003741  40.699425 0.001202  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.1  18.3  23.5  1.48E-002  2.20E-002  3.49E-002  2.21E-001  2.16E-002  2.37E-001  1.48E-001  1.48E-001  4.55E-001  5.34E-001  5.75E-001  5.89E-001  6.25E-001  5.53E-001
 632.01    4.3   57  3.2 1   0  335.852203 0.001211   7.238604 0.000062  335.852203 0.001211   7.238604 0.000062  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.5   7.3  10.3  9.84E-001  1.00E+000  9.83E-001  1.00E+000  9.89E-001  1.00E+000  1.00E+000  1.00E+000  5.01E-001  4.34E-001  4.33E-001  3.30E-001  3.30E-001  3.93E-001
 633.01   20.9    3 10.8 1   0  265.076508 0.004240 161.482651 0.005201  265.076508 0.004240 161.482651 0.005201  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.1   2.1   2.0  7.32E-001  6.52E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 635.01    7.5   20  3.4 1   0  271.598907 0.000988  16.719925 0.000158  271.598907 0.000988  16.719925 0.000158  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.8   4.2   5.3  7.23E-001  8.39E-001  6.79E-001  8.73E-001  6.21E-001  7.74E-001  7.79E-001  7.79E-001  5.33E-001  5.76E-001  5.43E-001  6.25E-001  5.93E-001  5.51E-001
 638.01   11.7   15  5.2 1   0  294.747314 0.000808  23.636234 0.000193  294.747314 0.000808  23.636234 0.000193  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.8   2.5   3.1  8.88E-001  9.37E-001  8.48E-001  9.30E-001  8.08E-001  9.29E-001  9.88E-001  9.88E-001  5.47E-001  5.83E-001  5.37E-001  5.26E-001  4.82E-001  4.47E-001
 638.02   14.9    5  7.1 1   0  280.846710 0.001591  67.093979 0.000850  280.846710 0.001591  67.093979 0.000850  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.0   2.1   3.8  4.20E-001  7.04E-001  2.56E-001  2.36E-001  2.07E-001  1.38E-001  0.00E+000  0.00E+000  6.37E-001  7.16E-001  6.08E-001 -1.00E+000 -1.00E+000 -1.00E+000
 639.01    9.5   20  5.7 1   0  331.000763 0.001563  17.979998 0.000222  331.000763 0.001563  17.979998 0.000222  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.2   7.7  12.0  5.26E-002  4.56E-001  3.78E-002  3.34E-001  3.59E-002  6.17E-001  5.28E-001  5.28E-001  5.48E-001  5.66E-001  5.19E-001  6.17E-001  5.71E-001  5.52E-001
 640.01   10.1   13  3.1 1   0  310.764618 0.001175  30.996702 0.000274  310.764618 0.001175  30.996702 0.000274  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.9   2.9   4.1  8.86E-001  9.32E-001  8.96E-001  9.94E-001  8.46E-001  9.91E-001  9.92E-001  9.92E-001  4.60E-001  5.23E-001  5.60E-001  5.83E-001  6.17E-001  5.58E-001
 641.01    3.2   26  3.3 1   0  348.628784 0.001018  14.851767 0.000122  348.628784 0.001018  14.851767 0.000122  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.9   2.3   4.7  9.93E-001  1.00E+000  9.92E-001  1.00E+000  9.89E-001  1.00E+000  9.99E-001  9.99E-001  5.02E-001  5.17E-001  5.15E-001  5.45E-001  5.43E-001  5.28E-001
 644.01  532.8    7  7.3 1   0  311.530365 0.000100  45.977863 0.000035  311.530365 0.000100  45.977863 0.000035  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.4   0.0   0.1  9.98E-001  1.00E+000  9.94E-001  9.86E-001  9.73E-001  9.61E-001  0.00E+000  0.00E+000  5.48E-001  6.66E-001  6.18E-001 -1.00E+000 -1.00E+000 -1.00E+000
 645.02    6.4   16  7.9 1   0  303.014893 0.003638  23.783951 0.000778  303.014893 0.003638  23.783951 0.000778  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.3  15.8  24.8  6.65E-002  5.56E-001  4.65E-002  4.51E-001  3.60E-002  1.54E-001  2.95E-001  2.95E-001  5.55E-001  5.98E-001  5.44E-001  6.19E-001  5.67E-001  5.24E-001
 647.01    4.3   87  4.6 1   1  325.601044 0.001507   5.169492 0.000055  325.601044 0.001507   5.169492 0.000055  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.3  16.8  25.0  7.10E-004  2.42E-001  5.62E-004  3.71E-001  5.64E-004  6.04E-001  5.96E-001  5.96E-001  5.21E-001  5.25E-001  5.05E-001  5.41E-001  5.20E-001  5.15E-001
 649.01   10.2   19  8.6 1   0  350.423035 0.002238  23.449749 0.000371  350.423035 0.002238  23.449749 0.000371  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.8  12.2  16.7  5.64E-002  1.34E-001  4.15E-002  1.81E-001  2.95E-002  1.37E-001  4.11E-001  4.11E-001  5.47E-001  5.96E-001  5.49E-001  6.33E-001  5.88E-001  5.40E-001
 650.01    5.9   38  2.4 1   0  338.860748 0.000513  11.954769 0.000048  338.860748 0.000513  11.954769 0.000048  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.7   3.1   4.1  6.82E-001  8.92E-001  8.23E-001  1.00E+000  7.89E-001  1.00E+000  9.99E-001  9.99E-001  3.64E-001  3.98E-001  5.34E-001  4.13E-001  5.49E-001  5.15E-001
 652.01   36.5   26  2.9 1   0  324.808197 0.000213  16.080690 0.000023  324.808197 0.000213  16.080690 0.000023  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.7   1.0   1.5  4.13E-001  9.40E-001  5.08E-001  9.97E-001  8.07E-001  9.15E-001  9.92E-001  9.92E-001  4.33E-001  2.11E-001  2.63E-001  2.20E-001  2.72E-001  5.07E-001
 654.01    3.5   41  3.2 1   1  293.712982 0.001609   8.594393 0.000107  293.712982 0.001609   8.594393 0.000107  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.2  14.8  20.1  4.25E-004  1.33E-002  3.04E-004  1.92E-002  2.22E-004  2.70E-002  1.33E-002  1.33E-002  5.30E-001  5.59E-001  5.29E-001  5.46E-001  5.16E-001  4.87E-001
 655.01   12.1   17  5.7 1   0  330.473480 0.001330  25.671892 0.000259  330.473480 0.001330  25.671892 0.000259  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.7   6.4   9.3  7.62E-002  2.42E-001  5.79E-002  1.84E-001  1.91E-001  3.44E-001  1.81E-001  1.81E-001  5.46E-001  3.86E-001  3.46E-001  4.18E-001  3.77E-001  5.29E-001
 655.02   15.7    3 12.1 1   0  261.301636 0.005894 151.889984 0.007458  261.301636 0.005894 151.889984 0.007458  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.7   3.7   4.5  5.97E-001  5.86E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 657.01    3.9   83  2.1 1   0  303.418823 0.000806   4.069395 0.000025  303.418823 0.000806   4.069395 0.000025  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.4   6.2  10.6  3.87E-001  1.00E+000  3.63E-001  1.00E+000  3.34E-001  1.00E+000  1.00E+000  1.00E+000  5.18E-001  5.41E-001  5.22E-001  5.25E-001  5.07E-001  4.84E-001
 657.02    8.0   22  3.0 1   0  309.187317 0.001009  16.282660 0.000130  309.187317 0.001009  16.282660 0.000130  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.0   4.4   7.0  2.79E-001  8.37E-001  2.37E-001  6.83E-001  2.29E-001  9.38E-001  9.24E-001  9.24E-001  5.39E-001  5.50E-001  5.12E-001  5.99E-001  5.61E-001  5.49E-001
 658.01    5.0  133  2.0 1   0  308.215668 0.000533   3.162710 0.000012  308.215668 0.000533   3.162710 0.000012  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.5   5.8   9.7  4.62E-002  1.00E+000  4.30E-002  1.00E+000  4.14E-002  1.00E+000  1.00E+000  1.00E+000  5.11E-001  5.17E-001  5.06E-001  5.17E-001  5.07E-001  5.00E-001
 658.02    5.0   77  2.1 1   0  341.545959 0.000767   5.370588 0.000028  341.545959 0.000767   5.370588 0.000028  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.8   6.2   9.7  4.34E-001  9.91E-001  4.02E-001  9.89E-001  4.48E-001  9.83E-001  9.91E-001  9.91E-001  5.23E-001  4.91E-001  4.68E-001  5.01E-001  4.78E-001  5.11E-001
 659.01    5.5   19  4.4 1   0  322.610870 0.001926  23.205650 0.000320  322.610870 0.001926  23.205650 0.000320  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.2   7.5  10.7  6.06E-001  8.44E-001  6.76E-001  9.64E-001  6.06E-001  9.49E-001  9.39E-001  9.39E-001  4.41E-001  4.95E-001  5.52E-001  4.26E-001  4.83E-001  4.33E-001
 660.01    6.7   60  7.0 1   0  304.214783 0.001641   6.079720 0.000065  304.214783 0.001641   6.079720 0.000065  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.3  12.6  19.7  1.41E-001  9.03E-001  1.28E-001  9.49E-001  1.17E-001  8.67E-001  5.04E-001  5.04E-001  5.18E-001  5.34E-001  5.17E-001  4.92E-001  4.75E-001  4.58E-001
 661.01    5.7   25  3.9 1   0  309.601654 0.001759  14.401148 0.000171  309.601654 0.001759  14.401148 0.000171  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.9   6.7  13.4  2.11E-001  9.85E-001  1.72E-001  9.81E-001  1.53E-001  9.88E-001  9.51E-001  9.51E-001  5.43E-001  5.68E-001  5.25E-001  6.07E-001  5.66E-001  5.40E-001
 662.01    7.0   43  5.8 1   0  338.630829 0.001575  10.213962 0.000113  338.630829 0.001575  10.213962 0.000113  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.9  10.6  16.3  1.17E-001  7.63E-001  1.82E-001  4.81E-001  1.57E-001  5.20E-001  2.52E-001  2.52E-001  4.29E-001  4.59E-001  5.30E-001  4.77E-001  5.47E-001  5.18E-001
 663.01    6.7  118  1.8 1   0  305.006012 0.000383   2.755635 0.000007  305.006012 0.000383   2.755635 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.4   4.4   6.5  8.60E-002  9.72E-001  7.64E-002  9.68E-001  6.77E-002  9.59E-001  9.55E-001  9.55E-001  5.19E-001  5.37E-001  5.19E-001  5.52E-001  5.33E-001  5.14E-001
 663.02   11.0   18  2.8 1   0  288.416199 0.001055  20.306742 0.000156  288.416199 0.001055  20.306742 0.000156  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.8   6.7   8.1  2.98E-002  4.02E-002  2.91E-002  6.73E-002  2.02E-002  1.18E-001  5.07E-001  5.07E-001  5.17E-001  5.68E-001  5.51E-001  4.22E-001  4.08E-001  3.63E-001
 664.01    4.9   34  4.8 1   0  339.704071 0.002081  13.136575 0.000200  339.704071 0.002081  13.136575 0.000200  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.7  13.7  21.5  1.53E-002  6.41E-001  2.02E-002  8.12E-001  1.63E-002  8.89E-001  7.02E-001  7.02E-001  4.81E-001  5.11E-001  5.29E-001  5.29E-001  5.47E-001  5.18E-001
 665.01    8.6   74  4.0 1   0  332.177368 0.000702   5.868037 0.000028  332.177368 0.000702   5.868037 0.000028  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.7   7.3   9.5  9.70E-002  1.83E-001  1.45E-001  5.20E-001  1.33E-001  5.66E-001  7.89E-001  7.89E-001  4.39E-001  4.56E-001  5.17E-001  3.51E-001  4.09E-001  3.93E-001
 666.01   10.6   18  3.9 1   0  329.615295 0.001127  22.248360 0.000190  329.615295 0.001127  22.248360 0.000190  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.4   4.5   6.6  4.08E-001  8.42E-001  3.63E-001  6.17E-001  3.03E-001  6.40E-001  5.23E-001  5.23E-001  5.34E-001  5.82E-001  5.48E-001  6.23E-001  5.90E-001  5.42E-001
 667.01   13.1   97  2.7 1   0  335.934967 0.000305   4.305230 0.000010  335.934967 0.000305   4.305230 0.000010  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.6   3.0   4.4  2.85E-001  9.92E-001  2.82E-001  9.97E-001  3.45E-001  1.00E+000  9.99E-001  9.99E-001  5.04E-001  4.55E-001  4.52E-001  4.23E-001  4.20E-001  4.68E-001
 670.01    4.0   45  3.5 1   0  313.700531 0.002021   9.489349 0.000132  313.700531 0.002021   9.489349 0.000132  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.0   8.7  14.9  9.79E-001  1.00E+000  9.75E-001  1.00E+000  9.70E-001  1.00E+000  1.00E+000  1.00E+000  5.21E-001  5.38E-001  5.17E-001  5.69E-001  5.48E-001  5.31E-001
 672.01    7.0   26  3.1 1   0  314.954681 0.001167  16.088028 0.000125  314.954681 0.001167  16.088028 0.000125  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.7   5.7   6.9  8.56E-001  8.31E-001  8.18E-001  7.52E-001  7.88E-001  8.25E-001  9.26E-001  9.26E-001  5.41E-001  5.68E-001  5.28E-001  3.99E-001  3.62E-001  3.38E-001
 672.02   18.1   10  5.9 1   0  295.589294 0.001181  41.749218 0.000332  295.589294 0.001181  41.749218 0.000332  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.7   2.3   2.9  9.39E-001  9.60E-001  8.93E-001  9.48E-001  9.73E-001  9.95E-001  9.82E-001  9.82E-001  5.75E-001  2.64E-001  2.16E-001  2.56E-001  2.12E-001  4.73E-001
 673.01    3.9   97  3.0 1   0  320.246094 0.001001   4.417436 0.000031  320.246094 0.001001   4.417436 0.000031  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.0   8.8  12.4  9.46E-001  1.00E+000  9.43E-001  1.00E+000  9.40E-001  1.00E+000  1.00E+000  1.00E+000  5.05E-001  5.11E-001  5.06E-001  5.26E-001  5.21E-001  5.15E-001
 674.01   30.2   15  9.5 1   0  323.321899 0.000782  16.338894 0.000082  323.321899 0.000782  16.338894 0.000082  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.5   2.1   3.5  7.10E-001  9.64E-001  6.36E-001  9.06E-001  7.26E-001  9.76E-001  9.75E-001  9.75E-001  5.56E-001  4.70E-001  4.17E-001  3.48E-001  3.03E-001  3.79E-001
 676.01   25.7   55  2.9 1   0  319.841949 0.000166   7.972541 0.000009  319.841949 0.000166   7.972541 0.000009  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.8   1.5   2.1  3.24E-002  2.40E-001  3.58E-001  7.23E-001  3.41E-001  8.30E-001  7.94E-001  7.94E-001  1.66E-001  1.76E-001  5.13E-001  8.91E-002  3.48E-001  3.37E-001
 676.02   16.7  173  1.7 1   0  322.229370 0.000124   2.453234 0.000002  322.229370 0.000124   2.453234 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.6   1.9   2.6  2.63E-002  7.79E-001  2.94E-002  5.51E-001  2.64E-002  5.83E-001  5.74E-001  5.74E-001  4.89E-001  5.03E-001  5.14E-001  5.18E-001  5.29E-001  5.15E-001
 678.01    3.7   68  2.2 1   0  323.048370 0.000934   6.040404 0.000036  323.048370 0.000934   6.040404 0.000036  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.5   7.7  10.5  6.69E-001  9.59E-001  6.37E-001  9.57E-001  6.42E-001  9.39E-001  8.74E-001  8.74E-001  5.24E-001  5.19E-001  4.95E-001  5.13E-001  4.90E-001  4.94E-001
 678.02    3.4   93  2.3 1   0  321.605743 0.000921   4.138589 0.000027  321.605743 0.000921   4.138589 0.000027  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.6   6.2  10.7  9.79E-001  1.00E+000  9.75E-001  1.00E+000  9.75E-001  1.00E+000  1.00E+000  1.00E+000  5.21E-001  5.19E-001  4.98E-001  5.30E-001  5.09E-001  5.11E-001
 679.01   12.7   12  8.3 1   0  345.882080 0.002421  31.805515 0.000587  345.882080 0.002421  31.805515 0.000587  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.8  12.3  14.5  7.00E-002  2.50E-002  5.31E-002  6.45E-002  6.31E-002  6.87E-003  5.26E-002  5.26E-002  5.51E-001  5.52E-001  5.03E-001  5.61E-001  5.13E-001  5.10E-001
 680.01  113.8   48  9.0 1   0  325.645721 0.000135   8.600142 0.000008  325.645721 0.000135   8.600142 0.000008  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.4   0.7   1.3  5.24E-001  1.00E+000  5.26E-001  1.00E+000  7.25E-001  9.92E-001  9.96E-001  9.96E-001  4.99E-001  3.47E-001  3.49E-001  3.22E-001  3.25E-001  4.73E-001
 684.01    6.6  104  1.8 1   0  323.143219 0.000486   4.034913 0.000015  323.143219 0.000486   4.034913 0.000015  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.3   6.4   8.2  9.72E-003  5.98E-002  1.03E-002  2.01E-001  8.57E-003  1.84E-001  8.64E-002  8.64E-002  4.98E-001  5.18E-001  5.20E-001  5.27E-001  5.29E-001  5.09E-001
 685.01    4.2  134  3.6 1   0  326.098450 0.001010   3.173907 0.000023  326.098450 0.001010   3.173907 0.000023  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.2   9.1  14.2  9.92E-001  1.00E+000  9.91E-001  1.00E+000  9.89E-001  1.00E+000  1.00E+000  1.00E+000  5.17E-001  5.30E-001  5.13E-001  5.32E-001  5.15E-001  5.02E-001
 686.01  226.6    8  3.0 1   0  314.727875 0.000076  52.513523 0.000032  314.727875 0.000076  52.513523 0.000032  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.3   0.2   0.2  8.35E-001  8.60E-001  8.77E-001  9.13E-001  9.39E-001  9.96E-001  8.91E-001  8.91E-001  3.97E-001  2.15E-001  2.94E-001  2.72E-001  3.47E-001  5.36E-001
 688.01    3.5  135  3.0 1   0  319.456848 0.001078   3.275771 0.000023  319.456848 0.001078   3.275771 0.000023  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.6  10.7  16.2  9.39E-001  1.00E+000  9.31E-001  1.00E+000  9.41E-001  1.00E+000  1.00E+000  1.00E+000  5.17E-001  4.89E-001  4.72E-001  5.07E-001  4.90E-001  5.18E-001
 689.01    7.0   15  3.5 1   0  369.382263 0.001895  15.874019 0.000187  369.382263 0.001895  15.874019 0.000187  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.4   5.2   7.1  9.10E-001  9.79E-001  9.00E-001  9.75E-001  9.29E-001  9.91E-001  9.90E-001  9.90E-001  5.02E-001  4.16E-001  4.16E-001  4.78E-001  4.77E-001  5.58E-001
 691.01   13.1   14  8.4 1   0  330.033630 0.001632  29.666317 0.000382  330.033630 0.001632  29.666317 0.000382  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.0   6.3   8.5  3.65E-001  5.53E-001  3.31E-001  5.85E-001  4.58E-001  3.22E-001  6.22E-001  6.22E-001  5.30E-001  4.40E-001  4.14E-001  3.28E-001  3.07E-001  3.86E-001
 693.01    4.9   13  7.4 1   0  327.754913 0.003114  28.779112 0.000637  327.754913 0.003114  28.779112 0.000637  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.3  13.4  18.9  8.63E-002  2.46E-001  6.30E-002  5.29E-001  2.63E-001  1.49E-001  7.95E-001  7.95E-001  5.55E-001  3.52E-001  3.08E-001  3.60E-001  3.17E-001  5.04E-001
 693.02    7.9   27  7.2 1   0  329.916046 0.002028  15.660236 0.000220  329.916046 0.002028  15.660236 0.000220  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.2   6.4  15.9  2.40E-001  1.00E+000  2.53E-001  7.39E-001  3.65E-001  6.44E-001  5.51E-001  5.51E-001  4.93E-001  4.10E-001  4.18E-001  4.54E-001  4.61E-001  5.43E-001
 694.01   16.7   23  4.9 1   0  308.876831 0.000858  17.421049 0.000102  308.876831 0.000858  17.421049 0.000102  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.0   2.7   4.9  7.87E-001  9.98E-001  7.37E-001  9.97E-001  7.49E-001  8.72E-001  9.91E-001  9.91E-001  5.44E-001  5.27E-001  4.84E-001  3.94E-001  3.56E-001  3.72E-001
 695.01   12.2   13  4.9 1   0  347.548401 0.001300  29.907637 0.000261  347.548401 0.001300  29.907637 0.000261  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.2   3.4   4.2  9.23E-001  9.54E-001  9.56E-001  9.92E-001  9.41E-001  9.75E-001  9.32E-001  9.32E-001  3.73E-001  3.94E-001  5.18E-001  4.70E-001  5.88E-001  5.69E-001
 697.01    7.7   81  3.7 1   0  344.273865 0.000739   3.032156 0.000015  344.273865 0.000739   3.032156 0.000015  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.9   6.2   9.3  5.77E-001  9.96E-001  5.56E-001  9.67E-001  5.35E-001  9.77E-001  7.84E-001  7.84E-001  5.15E-001  5.30E-001  5.15E-001  4.81E-001  4.67E-001  4.52E-001
 698.01   71.6   32  2.4 1   0  347.649994 0.000126  12.718700 0.000012  347.649994 0.000126  12.718700 0.000012  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.1   0.7   0.9  7.85E-001  9.13E-001  7.62E-001  9.04E-001  7.34E-001  9.70E-001  9.12E-001  9.12E-001  5.19E-001  5.42E-001  5.24E-001  5.68E-001  5.49E-001  5.25E-001
 700.01    6.8   15  3.0 1   0  321.986450 0.001308  30.863676 0.000290  321.986450 0.001308  30.863676 0.000290  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.6   7.6  10.0  8.44E-003  3.27E-002  1.98E-002  8.49E-002  1.33E-002  2.37E-001  1.86E-001  1.86E-001  4.49E-001  5.06E-001  5.55E-001  5.66E-001  6.12E-001  5.58E-001
 700.02    3.6   45  3.5 1   0  329.626831 0.001561   9.360624 0.000103  329.626831 0.001561   9.360624 0.000103  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.4   7.3  16.9  8.31E-002  1.00E+000  1.48E-001  9.04E-001  2.19E-001  8.12E-001  8.90E-001  8.90E-001  4.17E-001  3.51E-001  4.32E-001  3.70E-001  4.51E-001  5.19E-001
 700.03    3.1   28  3.9 1   0  298.426392 0.002493  14.667214 0.000253  298.426392 0.002493  14.667214 0.000253  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.6  10.6  16.6  7.18E-001  9.85E-001  7.42E-001  9.77E-001  7.16E-001  9.96E-001  9.97E-001  9.97E-001  4.75E-001  4.94E-001  5.19E-001  5.35E-001  5.59E-001  5.40E-001
 701.01   12.6   22  3.0 1   0  331.780487 0.000706  18.164131 0.000102  331.780487 0.000706  18.164131 0.000102  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.7   3.3   4.1  7.03E-001  6.27E-001  7.25E-001  7.85E-001  7.16E-001  7.46E-001  7.90E-001  7.90E-001  4.77E-001  4.80E-001  5.03E-001  3.26E-001  3.49E-001  3.48E-001
 701.02    5.4   75  2.3 1   1  343.947754 0.000697   5.714954 0.000031  343.947754 0.000697   5.714954 0.000031  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.5   7.6  11.0  5.11E-004  3.72E-001  3.88E-004  3.63E-001  8.60E-004  4.78E-001  6.02E-001  6.02E-001  5.24E-001  4.75E-001  4.52E-001  4.92E-001  4.68E-001  5.16E-001
 701.03   15.2    4  7.1 1   0  328.177979 0.003019 122.389412 0.002754  328.177979 0.003019 122.389412 0.002754  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.2   3.0   3.7  6.66E-001  6.54E-001  7.67E-001  7.37E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  3.12E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 704.01   10.2   20  2.7 1   0  357.292023 0.000808  18.396492 0.000120  357.292023 0.000808  18.396492 0.000120  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.5   2.3   3.7  9.33E-001  9.98E-001  9.82E-001  1.00E+000  9.73E-001  1.00E+000  9.99E-001  9.99E-001  2.81E-001  3.24E-001  5.45E-001  3.76E-001  5.96E-001  5.52E-001
 707.01   15.5   19  8.0 1   0  340.394440 0.001304  21.776154 0.000206  340.394440 0.001304  21.776154 0.000206  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.5   4.4   8.7  2.04E-001  9.67E-001  3.29E-001  4.88E-001  4.15E-001  2.62E-001  8.15E-002  8.15E-002  4.06E-001  3.50E-001  4.41E-001  3.80E-001  4.70E-001  5.27E-001
 707.02   12.8   12  9.8 1   0  351.749481 0.002842  41.027164 0.000852  351.749481 0.002842  41.027164 0.000852  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.9  11.5  19.9  8.05E-003  2.27E-001  2.67E-002  9.96E-001  3.62E-002  5.57E-001  9.77E-001  9.77E-001  4.27E-001  4.26E-001  4.96E-001  3.61E-001  4.27E-001  4.32E-001
 707.03    9.8   14  8.9 1   3  354.936005 0.002634  31.784817 0.000606  354.936005 0.002634  31.784817 0.000606  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.5  18.3  24.0  6.37E-005  7.25E-005  3.65E-005  5.65E-005  9.89E-003  2.96E-003  6.01E-003  6.01E-003  5.55E-001  2.84E-001  2.45E-001  3.44E-001  3.02E-001  5.59E-001
 707.04    5.5   34  6.7 1   0  313.840271 0.002535  13.175902 0.000239  313.840271 0.002535  13.175902 0.000239  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.1  16.3  23.2  1.48E-001  4.72E-001  1.22E-001  3.62E-001  1.03E-001  3.12E-001  2.62E-001  2.62E-001  5.35E-001  5.66E-001  5.32E-001  6.03E-001  5.69E-001  5.37E-001
 708.01   11.6   23  6.9 1   0  312.886841 0.001464  17.406496 0.000169  312.886841 0.001464  17.406496 0.000169  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.1   4.9   8.0  8.59E-001  9.94E-001  8.57E-001  9.33E-001  8.18E-001  9.70E-001  9.94E-001  9.94E-001  4.95E-001  5.37E-001  5.42E-001  5.18E-001  5.23E-001  4.82E-001
 708.02    5.0   54  4.9 1   0  324.921478 0.001764   7.693413 0.000095  324.921478 0.001764   7.693413 0.000095  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.7  12.9  19.6  2.23E-001  8.78E-001  1.98E-001  6.62E-001  1.84E-001  5.15E-001  5.01E-001  5.01E-001  5.25E-001  5.41E-001  5.17E-001  5.68E-001  5.44E-001  5.27E-001
 709.01    9.3   22  4.0 1   1  347.019684 0.001307  21.384117 0.000201  347.019684 0.001307  21.384117 0.000201  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.5   9.9  14.0  3.15E-005  9.78E-003  1.77E-005  8.10E-003  3.13E-005  4.35E-002  2.17E-002  2.17E-002  5.46E-001  5.42E-001  4.96E-001  5.90E-001  5.45E-001  5.48E-001
 710.01    3.4   77  3.7 1   0  324.310577 0.001479   5.374918 0.000055  324.310577 0.001479   5.374918 0.000055  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.4  13.5  21.7  1.62E-002  9.71E-001  4.94E-002  9.56E-001  1.44E-001  8.31E-001  7.80E-001  7.80E-001  3.80E-001  2.47E-001  3.52E-001  2.66E-001  3.74E-001  5.23E-001
 711.01   14.8    9  6.3 1   0  331.319489 0.001577  44.698799 0.000462  331.319489 0.001577  44.698799 0.000462  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.1   3.5   4.0  8.79E-001  8.39E-001  8.99E-001  8.71E-001  8.27E-001  5.97E-001  6.99E-001  6.99E-001  4.26E-001  5.12E-001  5.79E-001  5.50E-001  6.11E-001  5.36E-001
 711.03   15.8    4  9.7 1   0  436.229584 0.004013 124.525734 0.003742  436.229584 0.004013 124.525734 0.003742  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.9   8.4   9.5  2.42E-001  1.53E-001  1.02E-001  4.84E-002  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.96E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 714.01   11.5  108  2.2 1   0  323.253143 0.000263   4.182011 0.000008  323.253143 0.000263   4.182011 0.000008  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.2   2.8   3.7  7.52E-001  9.88E-001  7.32E-001  9.87E-001  7.12E-001  9.71E-001  9.99E-001  9.99E-001  5.17E-001  5.33E-001  5.16E-001  5.16E-001  4.99E-001  4.83E-001
 716.01   27.4   16  2.3 1   0  354.990265 0.000370  26.893080 0.000075  354.990265 0.000370  26.893080 0.000075  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.2   1.1   1.5  8.87E-001  9.64E-001  9.19E-001  9.04E-001  9.32E-001  9.41E-001  9.51E-001  9.51E-001  4.21E-001  3.69E-001  4.46E-001  4.25E-001  5.00E-001  5.52E-001
 717.01    4.4   29  3.2 1   0  329.404144 0.001981  14.707405 0.000215  329.404144 0.001981  14.707405 0.000215  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.4   5.1  13.1  7.88E-001  1.00E+000  7.53E-001  9.98E-001  7.07E-001  9.91E-001  1.00E+000  1.00E+000  5.30E-001  5.68E-001  5.38E-001  5.71E-001  5.41E-001  5.03E-001
 718.01    5.9   99  3.3 1   0  327.547577 0.000776   4.585492 0.000026  327.547577 0.000776   4.585492 0.000026  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.4   8.2  12.8  1.06E-002  8.92E-001  1.03E-002  8.72E-001  1.04E-002  6.20E-001  4.02E-001  4.02E-001  5.06E-001  5.08E-001  5.02E-001  5.28E-001  5.22E-001  5.20E-001
 718.02   11.5   18  5.8 1   0  352.866638 0.001390  22.714527 0.000217  352.866638 0.001390  22.714527 0.000217  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.6   5.5  10.9  2.00E-002  7.77E-001  3.72E-002  1.41E-001  3.29E-002  2.23E-001  5.47E-002  5.47E-002  4.54E-001  4.82E-001  5.28E-001  5.38E-001  5.81E-001  5.54E-001
 718.03    7.7   10  5.7 1   0  314.501556 0.002665  47.905899 0.000860  314.501556 0.002665  47.905899 0.000860  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.9  11.3  12.5  2.11E-001  7.77E-002  1.74E-001  4.09E-001  2.21E-001  4.62E-001  1.01E-001  1.01E-001  5.48E-001  5.22E-001  4.76E-001  5.34E-001  4.91E-001  5.13E-001
 719.01    8.7   48  1.7 1   0  320.835388 0.000417   9.034227 0.000027  320.835388 0.000417   9.034227 0.000027  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.3   2.0   3.6  8.68E-001  1.00E+000  8.43E-001  1.00E+000  8.24E-001  1.00E+000  1.00E+000  1.00E+000  5.29E-001  5.49E-001  5.20E-001  5.54E-001  5.25E-001  5.06E-001
 720.01   13.4   68  2.5 1   0  317.600067 0.000276   5.690565 0.000011  317.600067 0.000276   5.690565 0.000011  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.6   2.7   3.5  1.24E-001  7.63E-001  1.23E-001  9.39E-001  1.40E-001  8.96E-001  9.82E-001  9.82E-001  5.03E-001  4.85E-001  4.82E-001  4.83E-001  4.81E-001  4.98E-001
 720.02   12.0   43  2.6 1   0  321.124268 0.000405  10.041603 0.000030  321.124268 0.000405  10.041603 0.000030  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.9   2.5   4.1  1.67E-001  9.57E-001  1.61E-001  9.67E-001  1.41E-001  8.40E-001  8.57E-001  8.57E-001  5.09E-001  5.35E-001  5.26E-001  5.44E-001  5.34E-001  5.09E-001
 720.03   11.8   23  2.4 1   0  340.409454 0.000555  18.370064 0.000067  340.409454 0.000555  18.370064 0.000067  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.8   2.0   3.0  8.54E-001  9.80E-001  8.46E-001  8.65E-001  8.52E-001  5.18E-001  8.00E-001  8.00E-001  5.03E-001  4.86E-001  4.83E-001  4.66E-001  4.63E-001  4.81E-001
 720.04    4.4  147  2.1 1   0  308.973145 0.000552   2.795894 0.000011  308.973145 0.000552   2.795894 0.000011  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.5   6.0  10.7  2.53E-002  1.00E+000  2.23E-002  1.00E+000  1.95E-002  1.00E+000  1.00E+000  1.00E+000  5.16E-001  5.32E-001  5.17E-001  5.41E-001  5.26E-001  5.09E-001
 721.01    6.6   31  7.2 1   0  333.236755 0.002506  13.724491 0.000248  333.236755 0.002506  13.724491 0.000248  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.9  15.6  22.4  1.10E-001  4.21E-001  1.72E-001  2.59E-001  2.06E-001  9.32E-001  8.19E-001  8.19E-001  4.34E-001  4.07E-001  4.72E-001  4.38E-001  5.03E-001  5.31E-001
 722.01   13.2   10  7.0 1   0  311.617889 0.002186  46.407742 0.000721  311.617889 0.002186  46.407742 0.000721  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.2   4.7   7.4  6.85E-001  9.18E-001  6.01E-001  9.39E-001  5.00E-001  9.65E-001  8.69E-001  8.69E-001  5.60E-001  6.29E-001  5.71E-001  5.46E-001  4.92E-001  4.29E-001
 723.01    6.0  102  1.8 1   0  315.247375 0.000417   3.937021 0.000012  315.247375 0.000417   3.937021 0.000012  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.5   4.8   7.1  4.51E-003  8.13E-001  4.10E-003  8.75E-001  3.87E-003  8.08E-001  7.91E-001  7.91E-001  5.11E-001  5.20E-001  5.08E-001  5.39E-001  5.28E-001  5.20E-001
 723.02   13.6   13  4.5 1   0  352.569916 0.001180  28.082323 0.000261  352.569916 0.001180  28.082323 0.000261  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.1   2.8   3.6  9.58E-001  9.64E-001  9.42E-001  9.77E-001  9.04E-001  9.10E-001  8.77E-001  8.77E-001  5.27E-001  5.91E-001  5.64E-001  6.49E-001  6.23E-001  5.60E-001
 723.03    9.5   39  1.7 1   0  338.125854 0.000480  10.088858 0.000033  338.125854 0.000480  10.088858 0.000033  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.4   2.6   4.0  6.45E-001  9.81E-001  6.01E-001  9.75E-001  5.70E-001  9.70E-001  1.00E+000  1.00E+000  5.32E-001  5.54E-001  5.22E-001  5.48E-001  5.16E-001  4.94E-001
 725.01   27.5   61  3.5 1   3  314.490417 0.000299   7.304979 0.000015  314.490417 0.000299   7.304979 0.000015  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.5   5.7   7.9  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  5.22E-001  5.48E-001  5.26E-001  5.73E-001  5.52E-001  5.26E-001
 728.01   24.3   59  2.0 1   0  340.366425 0.000124   7.189356 0.000006  340.366425 0.000124   7.189356 0.000006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.4   0.8   1.3  4.78E-001  9.99E-001  4.82E-001  9.99E-001  4.94E-001  1.00E+000  1.00E+000  1.00E+000  4.97E-001  4.89E-001  4.92E-001  5.13E-001  5.16E-001  5.24E-001
 730.01    5.3   26  6.0 1   0  331.595886 0.002897  14.787598 0.000268  331.595886 0.002897  14.787598 0.000268  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.7  20.3  26.3  2.18E-002  5.99E-002  5.55E-002  1.12E-002  4.30E-002  3.03E-003  5.19E-003  5.19E-003  4.09E-001  4.49E-001  5.39E-001  4.93E-001  5.81E-001  5.43E-001
 730.03    3.4   20  5.6 1   0  304.754974 0.004691  19.722269 0.000542  304.754974 0.004691  19.722269 0.000542  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  31.5  20.7  31.9  2.17E-001  7.57E-001  2.12E-001  8.19E-001  1.70E-001  5.59E-001  4.87E-001  4.87E-001  5.11E-001  5.58E-001  5.47E-001  6.08E-001  5.97E-001  5.51E-001
 732.01    4.8  342  1.8 1   0  326.474548 0.000326   1.260249 0.000003  326.474548 0.000326   1.260249 0.000003  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.4   6.4   9.3  2.39E-002  1.00E+000  2.23E-002  1.00E+000  5.09E-002  1.00E+000  1.00E+000  1.00E+000  5.08E-001  4.10E-001  4.02E-001  3.84E-001  3.76E-001  4.74E-001
 733.01    6.0   72  2.6 1   0  327.865906 0.000739   5.924982 0.000031  327.865906 0.000739   5.924982 0.000031  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.6   5.2   7.9  8.92E-001  1.00E+000  9.09E-001  1.00E+000  8.97E-001  9.99E-001  9.96E-001  9.96E-001  4.68E-001  4.87E-001  5.18E-001  5.06E-001  5.37E-001  5.19E-001
 733.02    4.8   37  3.0 1   0  305.652405 0.001407  11.349207 0.000114  305.652405 0.001407  11.349207 0.000114  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.9   5.4   9.5  9.56E-001  1.00E+000  9.50E-001  9.99E-001  9.41E-001  1.00E+000  1.00E+000  1.00E+000  5.12E-001  5.29E-001  5.17E-001  5.54E-001  5.42E-001  5.25E-001
 734.01    8.0   16  7.4 1   0  341.806213 0.002583  24.543230 0.000475  341.806213 0.002583  24.543230 0.000475  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.3   8.7  12.2  6.97E-001  8.84E-001  6.50E-001  8.42E-001  5.97E-001  8.17E-001  7.73E-001  7.73E-001  5.34E-001  5.71E-001  5.37E-001  6.30E-001  5.97E-001  5.60E-001
 735.01   11.3   19  4.9 1   0  327.980591 0.001182  22.340801 0.000191  327.980591 0.001182  22.340801 0.000191  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.4   6.9  10.8  1.22E-003  7.70E-002  7.77E-004  4.82E-002  1.90E-003  6.51E-001  4.39E-001  4.39E-001  5.47E-001  5.11E-001  4.66E-001  5.57E-001  5.11E-001  5.44E-001
 736.01    5.3   22  3.3 1   0  336.325073 0.001927  18.794352 0.000233  336.325073 0.001927  18.794352 0.000233  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.9   8.7  11.6  6.26E-001  7.40E-001  8.99E-001  9.38E-001  8.69E-001  9.49E-001  9.69E-001  9.69E-001  2.26E-001  2.60E-001  5.39E-001  2.36E-001  5.04E-001  4.66E-001
 737.01   12.9   29  3.2 1   0  333.154541 0.000709  14.498316 0.000077  333.154541 0.000709  14.498316 0.000077  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.7   3.6   4.7  7.94E-001  9.08E-001  9.63E-001  9.79E-001  9.85E-001  1.00E+000  1.00E+000  1.00E+000  2.13E-001  1.26E-001  3.60E-001  6.02E-002  2.16E-001  3.35E-001
 738.01    5.8   45  3.1 3  16  320.513336 0.001281  10.337544 0.000095  320.513336 0.001891  10.337544 0.000236  3.21E-006  7.37E-007 -1.36E-007  6.18E-008  0.00E+000  0.00E+000  12.7   7.6  13.0  2.15E-001  9.87E-001  9.23E-001  9.86E-001  9.78E-001  1.00E+000  1.00E+000  1.00E+000  5.50E-002  1.94E-002  3.13E-001  2.40E-002  3.41E-001  5.30E-001
 738.02    4.6   32  3.4 1   0  304.414612 0.001775  13.290638 0.000174  304.414612 0.001775  13.290638 0.000174  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.3  12.0  17.5  2.51E-002  4.21E-001  1.96E-001  9.91E-001  1.74E-001  9.97E-001  1.00E+000  1.00E+000  2.49E-001  2.72E-001  5.25E-001  2.98E-001  5.53E-001  5.28E-001
 740.01    4.8   24  3.3 1   0  349.102448 0.002212  17.671886 0.000266  349.102448 0.002212  17.671886 0.000266  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.2   7.2  10.9  9.61E-001  9.98E-001  9.53E-001  9.78E-001  9.42E-001  9.98E-001  9.97E-001  9.97E-001  5.17E-001  5.38E-001  5.21E-001  5.84E-001  5.67E-001  5.46E-001
 741.01  231.9   17  3.9 1   0  336.386597 0.000075  23.355358 0.000013  336.386597 0.000075  23.355358 0.000013  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.5   0.3   0.4  4.18E-001  6.26E-001  5.36E-001  9.10E-001  4.90E-001  9.97E-001  9.88E-001  9.88E-001  4.18E-001  4.52E-001  5.32E-001  5.13E-001  5.89E-001  5.57E-001
 743.01   91.8   22 10.5 1   3  318.925598 0.000416  19.404055 0.000056  318.925598 0.000416  19.404055 0.000056  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.8   3.4   5.3  8.09E-009  2.93E-004  9.33E-009  3.42E-003  6.69E-009  7.68E-004  1.25E-002  1.25E-002  5.21E-001  5.57E-001  5.36E-001  5.32E-001  5.12E-001  4.77E-001
 745.01   54.5   26  9.3 1   0  344.458588 0.000487  16.469963 0.000061  344.458588 0.000487  16.469963 0.000061  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.7   3.1   4.4  2.65E-002  2.57E-001  3.53E-002  7.08E-001  2.77E-002  8.63E-001  7.05E-001  7.05E-001  4.80E-001  5.16E-001  5.35E-001  5.56E-001  5.75E-001  5.39E-001
 746.01    8.2   42  3.3 1   0  338.095001 0.000938   9.273961 0.000061  338.095001 0.000938   9.273961 0.000061  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.0   3.2   5.7  9.99E-001  1.00E+000  9.99E-001  1.00E+000  9.99E-001  1.00E+000  1.00E+000  1.00E+000  5.05E-001  4.98E-001  4.94E-001  5.27E-001  5.22E-001  5.28E-001
 747.01    5.3   69  1.6 1   0  327.686890 0.000636   6.029219 0.000028  327.686890 0.000636   6.029219 0.000028  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.1   5.8   8.2  1.34E-001  8.11E-001  1.38E-001  8.00E-001  1.23E-001  8.40E-001  8.29E-001  8.29E-001  4.98E-001  5.19E-001  5.21E-001  5.44E-001  5.46E-001  5.25E-001
 749.01    4.3   80  3.1 1   0  324.135803 0.001209   5.349567 0.000046  324.135803 0.001209   5.349567 0.000046  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.1   9.2  16.5  1.61E-001  1.00E+000  1.45E-001  9.99E-001  1.33E-001  9.99E-001  1.00E+000  1.00E+000  5.20E-001  5.36E-001  5.16E-001  5.30E-001  5.10E-001  4.94E-001
 750.01    5.6   20  3.2 1   0  342.983765 0.001846  21.676529 0.000270  342.983765 0.001846  21.676529 0.000270  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.2   9.6  12.4  2.44E-001  3.76E-001  1.96E-001  2.88E-001  2.43E-001  6.82E-002  6.58E-002  6.58E-002  5.48E-001  5.11E-001  4.64E-001  5.63E-001  5.16E-001  5.50E-001
 752.01    3.5   46  3.2 1   0  340.739075 0.001791   9.487876 0.000119  340.739075 0.001791   9.487876 0.000119  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.9  11.9  16.0  7.05E-001  9.15E-001  7.43E-001  8.68E-001  7.30E-001  9.49E-001  8.78E-001  8.78E-001  4.64E-001  4.74E-001  5.09E-001  4.76E-001  5.11E-001  5.02E-001
 752.02    5.7    9  4.5 1   0  313.180634 0.003333  54.415447 0.001311  313.180634 0.003333  54.415447 0.001311  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.1  15.7  18.7  3.44E-002  1.35E-002  2.00E-002  3.96E-003  4.31E-002  3.70E-004  1.56E-002  1.56E-002  5.80E-001  5.46E-001  4.71E-001  6.30E-001  5.58E-001  5.82E-001
 753.01   38.9   22  1.8 1   0  347.639557 0.000200  19.899137 0.000031  347.639557 0.000200  19.899137 0.000031  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.4   0.9   1.2  6.98E-001  7.84E-001  6.37E-001  7.28E-001  5.86E-001  7.69E-001  9.03E-001  9.03E-001  5.46E-001  5.82E-001  5.37E-001  5.61E-001  5.17E-001  4.81E-001
 756.01    7.8   37  4.6 1   0  337.181885 0.001331  11.094321 0.000103  337.181885 0.001331  11.094321 0.000103  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.0   6.5  10.1  8.06E-001  9.96E-001  7.88E-001  9.96E-001  7.80E-001  9.80E-001  8.82E-001  8.82E-001  5.15E-001  5.20E-001  5.05E-001  5.33E-001  5.18E-001  5.13E-001
 757.01   22.1   24  3.5 1   0  299.445190 0.000476  16.068605 0.000051  299.445190 0.000476  16.068605 0.000051  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.4   2.0   2.8  7.71E-001  9.25E-001  7.47E-001  8.06E-001  6.92E-001  7.10E-001  5.51E-001  5.51E-001  5.19E-001  5.63E-001  5.44E-001  6.04E-001  5.85E-001  5.41E-001
 757.02   11.6   10  4.6 1   0  345.189911 0.001692  41.192371 0.000494  345.189911 0.001692  41.192371 0.000494  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.5   8.0  10.1  2.74E-002  2.14E-002  1.81E-002  6.09E-003  1.21E-002  1.50E-002  3.66E-003  3.66E-003  5.65E-001  6.30E-001  5.67E-001  6.36E-001  5.77E-001  5.13E-001
 757.03    3.9   59  2.7 1   0  323.154022 0.001391   6.252968 0.000057  323.154022 0.001391   6.252968 0.000057  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.2  10.3  14.0  7.65E-001  9.80E-001  8.19E-001  1.00E+000  8.29E-001  9.94E-001  9.93E-001  9.93E-001  4.42E-001  4.28E-001  4.86E-001  3.84E-001  4.41E-001  4.55E-001
 758.01    5.8   22  3.4 1   0  349.554443 0.001871  16.013035 0.000191  349.554443 0.001871  16.013035 0.000191  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.5   6.5   9.0  9.41E-001  9.79E-001  9.17E-001  9.68E-001  9.56E-001  1.00E+000  9.99E-001  9.99E-001  5.46E-001  4.23E-001  3.81E-001  4.64E-001  4.21E-001  5.39E-001
 759.01   12.5   11  4.8 1   0  355.512970 0.001281  32.623909 0.000299  355.512970 0.001281  32.623909 0.000299  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.4   4.3   8.3  1.57E-002  5.55E-001  4.64E-002  4.33E-001  1.07E-001  1.20E-001  1.12E-001  1.12E-001  4.27E-001  3.58E-001  4.27E-001  4.15E-001  4.82E-001  5.50E-001
 760.01   46.5   86  2.1 1   0  323.467682 0.000076   4.959334 0.000003  323.467682 0.000076   4.959334 0.000003  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.1   0.6   1.0  5.97E-001  1.00E+000  5.76E-001  1.00E+000  5.73E-001  1.00E+000  9.99E-001  9.99E-001  5.15E-001  5.17E-001  5.02E-001  5.16E-001  5.02E-001  5.00E-001
 763.01   80.1   18  5.0 1   0  348.215576 0.000221  19.651197 0.000030  348.215576 0.000221  19.651197 0.000030  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.4   1.2   1.6  4.20E-002  1.09E-001  1.30E-001  2.19E-001  1.54E-001  2.99E-002  1.29E-002  1.29E-002  3.70E-001  3.56E-001  4.82E-001  4.13E-001  5.39E-001  5.56E-001
 764.01   25.0   11 10.5 1   0  390.568054 0.001382  41.438854 0.000428  390.568054 0.001382  41.438854 0.000428  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.7   3.3   4.6  7.84E-001  8.91E-001  7.15E-001  9.68E-001  6.67E-001  9.32E-001  6.76E-001  6.76E-001  5.56E-001  5.85E-001  5.31E-001  5.52E-001  5.01E-001  4.72E-001
 765.01    4.6   46  2.3 1   0  330.189453 0.001120   8.353950 0.000058  330.189453 0.001120   8.353950 0.000058  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.7   7.2  10.5  5.26E-001  9.78E-001  4.85E-001  9.83E-001  4.48E-001  9.94E-001  9.94E-001  9.94E-001  5.29E-001  5.55E-001  5.26E-001  5.85E-001  5.56E-001  5.30E-001
 766.01    8.0   99  3.1 1   0  329.656036 0.000586   4.125555 0.000018  329.656036 0.000586   4.125555 0.000018  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.6   6.2   9.6  1.80E-002  8.81E-001  2.12E-002  8.32E-001  1.87E-002  8.00E-001  9.80E-001  9.80E-001  4.86E-001  5.01E-001  5.16E-001  5.04E-001  5.18E-001  5.03E-001
 767.01   91.0  156  2.6 1   0  323.654327 0.000036   2.816505 0.000001  323.654327 0.000036   2.816505 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.7   0.4   0.6  7.29E-001  1.00E+000  7.14E-001  9.99E-001  6.94E-001  9.99E-001  1.00E+000  1.00E+000  5.13E-001  5.29E-001  5.16E-001  5.24E-001  5.11E-001  4.95E-001
 769.01    3.2  100  3.0 1   0  314.661865 0.001176   4.280935 0.000034  314.661865 0.001176   4.280935 0.000034  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.2   9.0  13.1  9.99E-001  1.00E+000  9.99E-001  1.00E+000  9.99E-001  1.00E+000  1.00E+000  1.00E+000  5.09E-001  5.07E-001  4.98E-001  5.08E-001  4.99E-001  5.01E-001
 772.01   27.3    3  5.8 1   0  168.091583 0.002254  61.257133 0.003038  168.091583 0.002254  61.257133 0.003038  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.4   1.6   1.5  6.35E-001  5.08E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 773.01    6.4    8  5.8 1   0  336.079895 0.004283  38.378033 0.001149  336.079895 0.004283  38.378033 0.001149  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.0   8.5   8.8  9.16E-001  8.37E-001  8.44E-001  7.70E-001  7.74E-001  8.63E-001  9.93E-001  9.93E-001  5.89E-001  6.37E-001  5.53E-001  3.53E-001  2.96E-001  2.65E-001
 774.01  124.5   62  2.9 1   0  318.807800 0.000049   7.442662 0.000003  318.807800 0.000049   7.442662 0.000003  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.6   0.5   0.7  3.42E-003  6.75E-002  2.72E-003  2.03E-002  2.29E-003  8.30E-003  1.28E-003  1.28E-003  5.24E-001  5.43E-001  5.19E-001  5.28E-001  5.04E-001  4.86E-001
 775.01    5.2   23  3.0 1   1  318.729950 0.001696  16.384979 0.000189  318.729950 0.001696  16.384979 0.000189  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.1  10.2  18.7  2.08E-005  2.19E-001  1.17E-005  1.56E-001  6.20E-004  2.71E-006  1.12E-005  1.12E-005  5.45E-001  3.68E-001  3.29E-001  4.12E-001  3.72E-001  5.43E-001
 775.02    6.1   44  2.4 1   1  314.187958 0.000869   7.877425 0.000045  314.187958 0.000869   7.877425 0.000045  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.8   7.4  13.2  3.78E-008  2.34E-001  5.55E-008  2.42E-002  3.43E-008  4.00E-002  3.68E-002  3.68E-002  4.99E-001  5.30E-001  5.30E-001  5.62E-001  5.62E-001  5.32E-001
 775.03    6.3   11  4.0 1   0  339.720215 0.002928  36.446194 0.000701  339.720215 0.002928  36.446194 0.000701  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.9   5.1   5.7  9.94E-001  9.92E-001  1.00E+000  1.00E+000  9.99E-001  9.99E-001  9.94E-001  9.94E-001  1.03E-001  1.38E-001  5.49E-001  2.04E-001  6.30E-001  5.82E-001
 776.01   20.9  122  2.6 1   0  324.787781 0.000164   3.728734 0.000004  324.787781 0.000164   3.728734 0.000004  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.9   2.0   2.8  1.30E-001  9.89E-001  2.59E-001  9.99E-001  2.39E-001  9.98E-001  1.00E+000  1.00E+000  3.73E-001  3.90E-001  5.18E-001  4.06E-001  5.33E-001  5.16E-001
 777.01   17.2   11  3.4 1   0  349.080017 0.000728  40.419792 0.000220  349.080017 0.000728  40.419792 0.000220  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.6   3.5   4.4  3.75E-002  5.63E-002  2.27E-002  3.70E-002  2.02E-002  1.64E-002  3.16E-003  3.16E-003  5.72E-001  6.09E-001  5.40E-001  6.56E-001  5.90E-001  5.50E-001
 779.01   87.1   32  6.4 1   0  339.129089 0.000166  10.405955 0.000011  339.129089 0.000166  10.405955 0.000011  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.4   1.0   1.3  4.80E-001  4.78E-001  5.47E-001  8.42E-001  5.15E-001  8.14E-001  5.94E-001  5.94E-001  4.52E-001  4.75E-001  5.22E-001  4.99E-001  5.46E-001  5.23E-001
 780.01    3.7  174  2.0 1   1  326.818665 0.000565   2.337445 0.000009  326.818665 0.000565   2.337445 0.000009  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.5   8.2  13.7  1.96E-007  9.63E-001  1.66E-007  9.82E-001  1.77E-007  9.35E-001  9.40E-001  9.40E-001  5.11E-001  5.12E-001  5.01E-001  5.27E-001  5.16E-001  5.15E-001
 781.01   11.2   40  2.6 1   3  322.163361 0.000522  11.598294 0.000043  322.163361 0.000522  11.598294 0.000043  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.8   6.5   8.6  5.70E-012  3.17E-010  6.37E-012  6.04E-009  1.03E-011  3.74E-009  1.14E-004  1.14E-004  5.14E-001  5.18E-001  5.04E-001  4.04E-001  3.92E-001  3.89E-001
 782.01   16.4   63  4.3 1   0  323.618896 0.000456   6.575335 0.000021  323.618896 0.000456   6.575335 0.000021  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.3   2.8   4.0  9.95E-001  1.00E+000  9.94E-001  9.99E-001  9.92E-001  9.98E-001  1.00E+000  1.00E+000  5.11E-001  5.37E-001  5.26E-001  4.98E-001  4.87E-001  4.62E-001
 783.01   25.8   62  7.4 1   0  328.519867 0.000446   7.275053 0.000021  328.519867 0.000446   7.275053 0.000021  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.1   3.8   5.1  3.99E-001  6.98E-001  4.22E-001  6.23E-001  4.43E-001  9.18E-001  9.17E-001  9.17E-001  4.85E-001  4.70E-001  4.85E-001  4.97E-001  5.12E-001  5.26E-001
 784.01    5.3   20  3.0 2   8  351.029877 0.001794  19.271481 0.000251  351.029877 0.003005  19.271481 0.000260  1.25E-005  2.46E-006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.2  11.7  14.6  2.25E-002  4.64E-002  9.92E-001  9.99E-001  9.95E-001  9.87E-001  9.45E-001  9.45E-001  1.01E-003  6.63E-004  4.11E-001  9.67E-004  4.26E-001  5.13E-001
 785.01    3.8   32  3.5 1   0  334.832733 0.002176  12.393460 0.000200  334.832733 0.002176  12.393460 0.000200  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.7  10.7  13.3  9.58E-001  9.53E-001  9.47E-001  9.71E-001  9.68E-001  9.57E-001  9.74E-001  9.74E-001  5.27E-001  4.39E-001  4.14E-001  4.40E-001  4.15E-001  5.00E-001
 787.01    4.4   97  3.2 1   0  330.007660 0.000999   4.431209 0.000030  330.007660 0.000999   4.431209 0.000030  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.3   8.3  13.7  6.11E-001  1.00E+000  7.70E-001  1.00E+000  7.74E-001  1.00E+000  9.99E-001  9.99E-001  3.69E-001  3.66E-001  4.96E-001  3.83E-001  5.13E-001  5.17E-001
 787.02    3.8   39  2.3 1   1  317.199036 0.001455  11.379478 0.000110  317.199036 0.001455  11.379478 0.000110  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.9  12.9  18.0  2.91E-004  4.58E-002  4.78E-004  1.30E-001  4.02E-004  1.09E-001  1.14E-002  1.14E-002  4.80E-001  5.02E-001  5.21E-001  4.37E-001  4.56E-001  4.36E-001
 788.01    6.9   17  3.5 1   0  320.206268 0.001472  26.394100 0.000301  320.206268 0.001472  26.394100 0.000301  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.5   9.2  10.8  3.64E-002  4.79E-002  5.73E-002  4.42E-001  3.96E-002  5.31E-001  7.73E-001  7.73E-001  4.64E-001  5.21E-001  5.55E-001  5.65E-001  5.97E-001  5.43E-001
 790.01    3.9   45  2.7 1   0  335.915741 0.001495   8.472260 0.000091  335.915741 0.001495   8.472260 0.000091  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.0   6.3   9.3  1.00E+000  1.00E+000  9.99E-001  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  5.03E-001  4.47E-001  4.44E-001  4.79E-001  4.76E-001  5.32E-001
 791.01   37.8   35  5.0 1   0  328.294128 0.000315  12.611874 0.000029  328.294128 0.000315  12.611874 0.000029  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.7   1.6   2.2  8.79E-001  9.84E-001  8.55E-001  9.87E-001  8.60E-001  1.00E+000  9.96E-001  9.96E-001  5.29E-001  5.16E-001  4.87E-001  5.11E-001  4.82E-001  4.94E-001
 795.01    4.3   63  1.9 1   0  326.998718 0.000862   6.770261 0.000043  326.998718 0.000862   6.770261 0.000043  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.3   5.2   8.4  9.32E-001  1.00E+000  9.21E-001  1.00E+000  9.13E-001  1.00E+000  1.00E+000  1.00E+000  5.21E-001  5.34E-001  5.13E-001  5.06E-001  4.85E-001  4.72E-001
 797.01   19.1   42  2.9 1   0  354.499634 0.000406  10.181620 0.000031  354.499634 0.000406  10.181620 0.000031  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.9   1.9   3.2  8.51E-001  1.00E+000  8.33E-001  9.99E-001  8.94E-001  1.00E+000  9.99E-001  9.99E-001  5.19E-001  4.27E-001  4.08E-001  4.22E-001  4.04E-001  4.95E-001
 799.01    4.7  222  1.6 1   0  273.616669 0.000438   1.626660 0.000006  273.616669 0.000438   1.626660 0.000006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.9   7.4  10.6  2.48E-003  8.87E-001  2.37E-003  9.05E-001  2.14E-003  8.91E-001  9.53E-001  9.53E-001  5.05E-001  5.15E-001  5.10E-001  5.21E-001  5.15E-001  5.05E-001
 800.01    3.2  159  3.0 1   0  328.090393 0.001034   2.711479 0.000020  328.090393 0.001034   2.711479 0.000020  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.5  12.0  19.3  2.50E-001  1.00E+000  2.33E-001  1.00E+000  2.59E-001  9.98E-001  9.99E-001  9.99E-001  5.16E-001  4.94E-001  4.78E-001  4.36E-001  4.20E-001  4.43E-001
 800.02    4.1   53  4.1 1   0  329.390961 0.001789   7.212110 0.000094  329.390961 0.001789   7.212110 0.000094  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.7   4.8   9.9  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  5.27E-001  4.79E-001  4.53E-001  5.09E-001  4.82E-001  5.29E-001
 801.01   33.9  219  2.4 1   0  281.007874 0.000066   1.625522 0.000001  281.007874 0.000066   1.625522 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.5   1.0   1.5  6.57E-002  1.00E+000  6.36E-002  1.00E+000  6.29E-002  9.98E-001  9.94E-001  9.94E-001  5.05E-001  5.08E-001  5.03E-001  5.20E-001  5.15E-001  5.12E-001
 802.01   61.5   17  2.2 1   0  291.464264 0.000144  19.620377 0.000025  291.464264 0.000144  19.620377 0.000025  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.1   0.6   0.9  1.37E-001  8.32E-001  1.10E-001  8.21E-001  8.59E-002  4.98E-001  7.67E-001  7.67E-001  5.42E-001  5.88E-001  5.46E-001  6.18E-001  5.78E-001  5.32E-001
 804.01    5.1   46  3.1 1   0  326.908112 0.001311   9.029411 0.000077  326.908112 0.001311   9.029411 0.000077  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.6   8.8  14.9  3.87E-002  9.41E-001  4.16E-002  6.21E-001  1.07E-001  9.04E-001  7.88E-001  7.88E-001  4.97E-001  3.78E-001  3.82E-001  3.65E-001  3.69E-001  4.85E-001
 805.01  100.6   32  7.8 1   0  345.125336 0.000185  10.328020 0.000013  345.125336 0.000185  10.328020 0.000013  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.5   0.8   1.0  9.88E-001  9.97E-001  9.83E-001  9.94E-001  9.90E-001  9.96E-001  9.89E-001  9.89E-001  5.31E-001  4.51E-001  4.22E-001  4.71E-001  4.42E-001  5.20E-001
 806.01   34.7    4  9.3 1   7  373.645325 0.002112 143.212769 0.001770  373.645325 0.002112 143.212769 0.001770  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.6  47.2  51.7  0.00E+000  0.00E+000  1.81E-006  3.50E-006  1.00E+000  1.00E+000  0.00E+000  0.00E+000  2.59E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 806.02  122.2    6  6.7 1   3  418.204498 0.000404  60.324539 0.000235  418.204498 0.000404  60.324539 0.000235  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.4   3.1   3.3  8.49E-007  6.30E-010  1.23E-001  4.29E-001  5.72E-002  2.35E-001  0.00E+000  0.00E+000  1.28E-001  2.69E-001  6.44E-001 -1.00E+000 -1.00E+000 -1.00E+000
 806.03    5.9   15  4.9 3  31  317.565155 0.001638  29.286760 0.000309  317.565155 0.002705  29.286760 0.000826  4.74E-004  2.65E-006  1.73E-005  5.92E-007  0.00E+000  0.00E+000   9.6 418.9 441.9  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  4.67E-010  4.67E-010  2.86E-007  6.33E-011  3.32E-003  2.90E-011  5.11E-004  2.03E-001
 809.01   37.1  201  2.0 1   0  344.454193 0.000047   1.594746 0.000001  344.454193 0.000047   1.594746 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.0   0.6   1.0  2.42E-001  1.00E+000  2.31E-001  1.00E+000  2.32E-001  1.00E+000  1.00E+000  1.00E+000  5.10E-001  5.10E-001  5.00E-001  5.23E-001  5.12E-001  5.13E-001
 810.01    5.1   92  2.4 1   1  299.611816 0.000777   4.782966 0.000026  299.611816 0.000777   4.782966 0.000026  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.9   7.4  13.2  5.59E-004  9.66E-001  4.37E-004  9.60E-001  4.80E-004  4.84E-001  4.87E-001  4.87E-001  5.21E-001  5.19E-001  4.98E-001  5.40E-001  5.19E-001  5.21E-001
 811.01   11.6   22  4.2 1   0  339.998291 0.000953  20.506172 0.000152  339.998291 0.000953  20.506172 0.000152  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.8   6.0   6.9  1.84E-001  1.44E-001  3.31E-001  5.05E-001  3.39E-001  2.81E-001  1.25E-001  1.25E-001  3.84E-001  3.83E-001  4.98E-001  4.28E-001  5.41E-001  5.43E-001
 812.01    4.1  127  1.9 1   0  308.732056 0.000667   3.340218 0.000016  308.732056 0.000667   3.340218 0.000016  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.4   6.7  11.5  1.30E-001  1.00E+000  1.22E-001  1.00E+000  1.14E-001  1.00E+000  9.99E-001  9.99E-001  5.11E-001  5.23E-001  5.12E-001  5.39E-001  5.27E-001  5.16E-001
 812.02    5.1   23  3.3 1   0  341.248840 0.001960  20.060581 0.000280  341.248840 0.001960  20.060581 0.000280  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.3   5.6   9.2  9.70E-001  1.00E+000  9.63E-001  1.00E+000  9.47E-001  1.00E+000  1.00E+000  1.00E+000  5.13E-001  5.58E-001  5.45E-001  5.78E-001  5.65E-001  5.21E-001
 812.03    5.4    8  4.5 1   0  329.158325 0.004106  46.182533 0.001291  329.158325 0.004106  46.182533 0.001291  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.6   7.0  11.2  7.27E-001  8.96E-001  8.78E-001  8.46E-001  7.94E-001  8.95E-001  9.23E-001  9.23E-001  2.89E-001  3.77E-001  5.79E-001  2.55E-001  4.16E-001  3.55E-001
 813.01   26.6   93  2.3 1   0  267.156250 0.000144   3.895923 0.000005  267.156250 0.000144   3.895923 0.000005  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.1   1.5   2.3  2.59E-002  8.60E-001  2.95E-002  7.40E-001  2.90E-002  4.86E-001  5.20E-001  5.20E-001  4.88E-001  4.93E-001  5.05E-001  5.05E-001  5.17E-001  5.12E-001
 814.01    5.5   16  5.3 1   0  265.018372 0.003303  22.366276 0.000693  265.018372 0.003303  22.366276 0.000693  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.8  12.8  17.4  4.87E-001  7.23E-001  4.24E-001  6.53E-001  4.96E-001  4.77E-001  5.86E-001  5.86E-001  5.46E-001  4.94E-001  4.51E-001  5.54E-001  5.10E-001  5.57E-001
 815.01   17.5   14  2.9 1   0  314.697266 0.000815  34.844303 0.000216  314.697266 0.000815  34.844303 0.000216  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.7   3.0   4.3  3.25E-001  7.25E-001  2.62E-001  6.03E-001  2.11E-001  6.00E-001  5.77E-001  5.77E-001  5.55E-001  6.05E-001  5.51E-001  6.64E-001  6.13E-001  5.63E-001
 816.01   11.2   38  3.5 1   0  278.454254 0.000761   7.748085 0.000054  278.454254 0.000761   7.748085 0.000054  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.8   4.3   6.8  3.71E-001  9.40E-001  4.55E-001  9.49E-001  6.81E-001  5.09E-001  1.00E+000  1.00E+000  4.41E-001  2.84E-001  3.37E-001  3.32E-002  4.60E-002  1.02E-001
 817.01    5.0   13  3.9 1   0  310.964752 0.003232  23.967793 0.000578  310.964752 0.003232  23.967793 0.000578  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.9   7.3   8.1  9.90E-001  9.85E-001  9.80E-001  9.66E-001  9.64E-001  9.00E-001  8.56E-001  8.56E-001  5.63E-001  6.14E-001  5.53E-001  6.80E-001  6.23E-001  5.71E-001
 818.01    5.4   49  2.4 1   0  328.426910 0.000986   8.114239 0.000056  328.426910 0.000986   8.114239 0.000056  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.2   6.9   8.0  9.57E-001  8.86E-001  9.57E-001  9.37E-001  9.67E-001  9.88E-001  9.29E-001  9.29E-001  4.96E-001  4.49E-001  4.52E-001  4.70E-001  4.73E-001  5.21E-001
 821.01    6.1   13  4.4 1   0  281.512634 0.002634  21.812956 0.000492  281.512634 0.002634  21.812956 0.000492  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.9  10.8  18.5  1.36E-002  3.36E-001  8.26E-003  2.92E-001  5.02E-003  3.92E-002  5.62E-002  5.62E-002  5.63E-001  6.24E-001  5.63E-001  6.87E-001  6.29E-001  5.68E-001
 822.01   31.5   45  3.1 1   0  311.083801 0.000166   7.919359 0.000009  311.083801 0.000166   7.919359 0.000009  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.7   1.3   2.0  5.22E-003  4.01E-001  4.57E-003  6.42E-001  3.48E-003  5.41E-001  5.65E-001  5.65E-001  5.18E-001  5.47E-001  5.29E-001  4.92E-001  4.75E-001  4.46E-001
 823.01    3.0  329  1.4 1   0  242.067200 0.000258   1.028438 0.000002  242.067200 0.000258   1.028438 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.1   2.2   2.8  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  4.77E-001  3.98E-001  4.20E-001  2.98E-001  3.18E-001  3.93E-001
 824.01   33.4    6  3.6 1   0  152.735107 0.000806  15.375511 0.000445  152.735107 0.000806  15.375511 0.000445  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.7   1.8   1.9  5.58E-001  4.10E-001  3.94E-001  3.07E-001  2.78E-001  2.93E-001  0.00E+000  0.00E+000  6.18E-001  7.09E-001  6.05E-001 -1.00E+000 -1.00E+000 -1.00E+000
 825.01    3.5   38  3.3 1   0  304.435455 0.001861   8.103686 0.000104  304.435455 0.001861   8.103686 0.000104  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.2   6.4  10.9  9.98E-001  1.00E+000  9.98E-001  1.00E+000  9.99E-001  1.00E+000  1.00E+000  1.00E+000  4.71E-001  4.04E-001  4.32E-001  4.29E-001  4.58E-001  5.25E-001
 826.01    5.7   73  3.0 1   0  326.939606 0.000939   6.365777 0.000041  326.939606 0.000939   6.365777 0.000041  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.3   7.5  11.3  4.95E-001  9.97E-001  5.51E-001  9.89E-001  5.25E-001  9.77E-001  9.65E-001  9.65E-001  4.60E-001  4.78E-001  5.18E-001  5.02E-001  5.41E-001  5.23E-001
 827.01    3.6   62  2.5 1   0  287.049500 0.001277   5.975846 0.000068  287.049500 0.001277   5.975846 0.000068  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.7   9.4  12.8  8.51E-001  9.96E-001  8.90E-001  1.00E+000  8.97E-001  1.00E+000  1.00E+000  1.00E+000  4.41E-001  4.26E-001  4.84E-001  4.47E-001  5.06E-001  5.21E-001
 829.01    6.3   23  4.3 1   0  294.268555 0.001955  18.648403 0.000277  294.268555 0.001955  18.648403 0.000277  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.7   8.9  14.6  1.71E-001  8.20E-001  1.81E-001  3.95E-001  2.07E-001  1.21E-001  1.77E-001  1.77E-001  4.96E-001  4.77E-001  4.81E-001  5.11E-001  5.15E-001  5.33E-001
 829.03    7.7   12  4.8 1   0  328.196960 0.002952  38.561138 0.000876  328.196960 0.002952  38.561138 0.000876  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.3   9.3  10.5  7.94E-001  6.27E-001  8.08E-001  8.65E-001  8.16E-001  9.56E-001  9.80E-001  9.80E-001  4.68E-001  4.41E-001  4.72E-001  4.87E-001  5.16E-001  5.42E-001
 830.01   97.3  126  2.6 1   0  314.585175 0.000030   3.525634 0.000001  314.585175 0.000030   3.525634 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.5   0.3   0.5  6.75E-001  1.00E+000  6.93E-001  1.00E+000  6.88E-001  1.00E+000  1.00E+000  1.00E+000  4.85E-001  4.89E-001  5.04E-001  4.90E-001  5.04E-001  5.01E-001
 833.01    8.2   88  1.6 1   0  276.185608 0.000398   3.951416 0.000013  276.185608 0.000398   3.951416 0.000013  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.6   3.4   5.1  6.62E-001  9.99E-001  6.36E-001  1.00E+000  6.10E-001  1.00E+000  1.00E+000  1.00E+000  5.20E-001  5.39E-001  5.19E-001  5.52E-001  5.32E-001  5.13E-001
 834.01   31.0   19  8.2 1   2  340.913086 0.000587  23.653715 0.000103  340.913086 0.000587  23.653715 0.000103  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.7   4.7   4.4  5.97E-002  6.68E-005  9.15E-002  1.54E-001  1.79E-001  9.35E-002  7.10E-001  7.10E-001  4.57E-001  3.66E-001  4.08E-001  1.25E-001  1.50E-001  2.11E-001
 834.02    5.0   31  6.0 1   3  337.989594 0.002328  13.233760 0.000209  337.989594 0.002328  13.233760 0.000209  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.9  26.5  38.6  3.33E-015  4.64E-009  1.55E-015  6.02E-009  7.77E-016  4.97E-007  8.59E-002  8.59E-002  5.37E-001  5.73E-001  5.36E-001  5.30E-001  4.94E-001  4.58E-001
 835.01    5.5   29  2.9 1   0  290.381378 0.001408  11.763102 0.000139  290.381378 0.001408  11.763102 0.000139  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.3   5.5   7.9  9.68E-001  9.98E-001  9.56E-001  9.96E-001  9.97E-001  1.00E+000  1.00E+000  1.00E+000  5.38E-001  1.91E-001  1.68E-001  2.17E-001  1.93E-001  5.33E-001
 835.02    4.9    8  3.4 1   2  290.210022 0.003324  56.229370 0.001471  290.210022 0.003324  56.229370 0.001471  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.9  21.9  22.3  1.28E-003  2.52E-006  1.80E-002  1.94E-002  9.17E-003  1.08E-002  1.20E-005  1.20E-005  3.84E-001  4.92E-001  5.97E-001  5.64E-001  6.55E-001  5.65E-001
 837.01    3.3   48  2.6 1   0  314.454468 0.001775   7.953608 0.000094  314.454468 0.001775   7.953608 0.000094  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.8  10.3  14.8  9.15E-001  9.95E-001  9.15E-001  9.99E-001  9.22E-001  9.54E-001  1.00E+000  1.00E+000  4.96E-001  4.76E-001  4.80E-001  4.53E-001  4.57E-001  4.77E-001
 838.01   15.1   93  1.9 1   0  324.683075 0.000148   4.859388 0.000005  324.683075 0.000148   4.859388 0.000005  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.1   1.6   2.0  4.99E-001  8.58E-001  4.84E-001  8.21E-001  4.79E-001  6.60E-001  6.54E-001  6.54E-001  5.11E-001  5.14E-001  5.03E-001  5.25E-001  5.14E-001  5.10E-001
 840.01   44.3  144  2.0 1   0  321.851990 0.000066   3.040325 0.000001  321.851990 0.000066   3.040325 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.2   0.8   1.2  2.84E-001  1.00E+000  2.72E-001  9.99E-001  2.74E-001  1.00E+000  1.00E+000  1.00E+000  5.10E-001  5.10E-001  4.99E-001  5.19E-001  5.08E-001  5.09E-001
 841.01   13.2   29  3.6 4  35  352.364990 0.000855  15.334846 0.000088  352.372589 0.001656  15.333625 0.000270 -7.25E-006  2.57E-006  3.19E-007  1.24E-007  2.08E-008  1.20E-008   6.7   9.9  11.5  3.13E-008  3.93E-010  5.63E-003  8.28E-001  6.80E-002  8.93E-001  9.98E-001  9.98E-001  7.86E-002  2.41E-002  2.77E-001  2.00E-002  2.44E-001  4.57E-001
 841.02   26.2   11  4.6 1   0  337.074615 0.000944  31.330463 0.000200  337.074615 0.000944  31.330463 0.000200  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.5   3.6   4.8  1.85E-001  2.78E-001  3.97E-001  9.24E-001  5.76E-001  6.51E-001  3.58E-001  3.58E-001  3.50E-001  2.45E-001  3.75E-001  3.19E-001  4.52E-001  5.71E-001
 842.01    6.3   30  3.2 1   0  324.562012 0.001424  12.718115 0.000123  324.562012 0.001424  12.718115 0.000123  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.4   5.0   7.7  9.88E-001  1.00E+000  9.82E-001  1.00E+000  9.78E-001  1.00E+000  1.00E+000  1.00E+000  5.38E-001  5.50E-001  5.12E-001  5.39E-001  5.02E-001  4.90E-001
 842.02   10.7   12  4.3 1   0  311.911255 0.001621  36.065281 0.000445  311.911255 0.001621  36.065281 0.000445  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.2   8.4   8.6  1.87E-001  3.20E-002  1.47E-001  6.85E-003  1.06E-001  2.01E-002  3.51E-002  3.51E-002  5.53E-001  6.15E-001  5.63E-001  6.68E-001  6.18E-001  5.57E-001
 843.01   15.7  107  2.9 1   0  322.342834 0.000274   4.190405 0.000008  322.342834 0.000274   4.190405 0.000008  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.1   3.0   4.2  2.52E-001  9.02E-001  2.33E-001  9.65E-001  2.12E-001  9.63E-001  9.64E-001  9.64E-001  5.18E-001  5.38E-001  5.20E-001  5.43E-001  5.25E-001  5.05E-001
 844.01    8.0   93  3.1 1   1  286.771240 0.000593   3.709844 0.000016  286.771240 0.000593   3.709844 0.000016  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.7   7.3  10.4  1.54E-004  1.79E-001  1.80E-004  7.38E-002  1.83E-004  2.91E-001  4.41E-001  4.41E-001  4.95E-001  4.99E-001  5.04E-001  5.08E-001  5.13E-001  5.09E-001
 845.01    8.4   22  6.0 1   0  371.569702 0.001892  16.329744 0.000228  371.569702 0.001892  16.329744 0.000228  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.9   2.6   6.4  9.99E-001  1.00E+000  1.00E+000  1.00E+000  9.99E-001  1.00E+000  1.00E+000  1.00E+000  4.17E-001  4.39E-001  5.21E-001  3.88E-001  4.68E-001  4.48E-001
 846.01  145.9   16  4.1 1   0  342.173279 0.000115  27.807554 0.000026  342.173279 0.000115  27.807554 0.000026  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.7   0.5   0.6  5.27E-001  5.89E-001  4.90E-001  7.91E-001  4.09E-001  7.33E-001  5.49E-001  5.49E-001  5.26E-001  5.84E-001  5.58E-001  6.42E-001  6.16E-001  5.59E-001
 847.01   42.9    6 11.1 1   0  298.639740 0.001256  80.871201 0.000668  298.639740 0.001256  80.871201 0.000668  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.0   1.8   2.2  8.23E-001  7.74E-001  7.53E-001  6.81E-001  9.70E-001  9.76E-001  0.00E+000  0.00E+000  5.37E-001  7.62E-002  7.24E-002 -1.00E+000 -1.00E+000 -1.00E+000
 849.01    4.3   45  3.3 1   0  342.108368 0.001382  10.355370 0.000099  342.108368 0.001382  10.355370 0.000099  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.6   9.2  13.9  2.48E-001  8.91E-001  2.16E-001  7.56E-001  3.84E-001  9.89E-001  9.18E-001  9.18E-001  5.31E-001  3.99E-001  3.70E-001  3.99E-001  3.70E-001  4.99E-001
 850.01   53.5   45  2.7 1   0  330.573883 0.000116  10.526285 0.000009  330.573883 0.000116  10.526285 0.000009  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.2   0.9   1.3  6.16E-002  3.53E-001  5.70E-002  7.49E-001  9.72E-002  9.45E-001  7.72E-001  7.72E-001  5.15E-001  4.47E-001  4.33E-001  4.72E-001  4.58E-001  5.25E-001
 851.01   15.3   98  2.7 1   0  322.982208 0.000249   4.583524 0.000008  322.982208 0.000249   4.583524 0.000008  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.6   2.3   3.4  5.87E-001  9.97E-001  6.69E-001  9.35E-001  6.44E-001  9.50E-001  9.84E-001  9.84E-001  4.37E-001  4.57E-001  5.19E-001  4.52E-001  5.15E-001  4.95E-001
 853.01    5.6   53  2.8 1   0  324.198242 0.001042   8.203972 0.000058  324.198242 0.001042   8.203972 0.000058  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.7   5.8  10.4  5.94E-001  1.00E+000  6.08E-001  9.91E-001  6.04E-001  9.85E-001  9.94E-001  9.94E-001  4.89E-001  4.91E-001  5.03E-001  4.88E-001  4.99E-001  4.97E-001
 853.02    3.5   30  3.4 1   0  322.858185 0.002544  14.496782 0.000247  322.858185 0.002544  14.496782 0.000247  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.3  17.9  27.2  1.59E-003  2.28E-001  1.09E-003  1.54E-001  7.66E-004  8.62E-002  8.45E-002  8.45E-002  5.38E-001  5.72E-001  5.35E-001  6.03E-001  5.66E-001  5.31E-001
 854.01    7.4    8  4.5 3  16  302.330536 0.002632  56.056229 0.001113  302.330536 0.004070  56.056229 0.003243  2.44E-005  1.30E-005 -5.77E-006  5.87E-006  0.00E+000  0.00E+000   9.9   5.3   7.4  6.94E-001  7.27E-001  9.48E-001  8.86E-001  9.95E-001  9.92E-001  9.67E-001  9.67E-001  1.42E-001  1.36E-002  8.06E-002  4.48E-002  1.66E-001  6.18E-001
 855.01  180.1   10  5.2 1   0  335.828369 0.000125  41.408253 0.000036  335.828369 0.000125  41.408253 0.000036  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.6   0.1   0.3  9.36E-001  9.98E-001  8.90E-001  9.88E-001  9.22E-001  8.71E-001  9.97E-001  9.97E-001  5.69E-001  4.53E-001  3.92E-001  1.81E-001  1.50E-001  2.20E-001
 856.01  116.3   11  5.8 1   0  344.347534 0.000283  39.748928 0.000078  344.347534 0.000283  39.748928 0.000078  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.3   0.6   1.1  5.49E-001  9.28E-001  7.20E-001  9.86E-001  6.18E-001  9.64E-001  9.92E-001  9.92E-001  3.59E-001  4.40E-001  5.76E-001  4.75E-001  6.04E-001  5.30E-001
 857.01    4.6   61  2.5 1   0  285.057739 0.000934   5.715403 0.000035  285.057739 0.000934   5.715403 0.000035  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.1   6.7   9.9  6.64E-001  9.95E-001  7.23E-001  1.00E+000  7.00E-001  9.99E-001  1.00E+000  1.00E+000  4.49E-001  4.68E-001  5.18E-001  4.93E-001  5.43E-001  5.25E-001
 858.01   20.2   28  2.4 1   0  324.749115 0.000271  13.610133 0.000026  324.749115 0.000271  13.610133 0.000026  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.3   0.7   1.0  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  5.37E-001  5.33E-001  4.97E-001  5.41E-001  5.05E-001  5.08E-001
 864.01    5.6   91  2.7 1   0  352.346924 0.000760   4.311848 0.000025  352.346924 0.000760   4.311848 0.000025  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.0   6.4  10.0  6.29E-001  1.00E+000  6.25E-001  1.00E+000  6.57E-001  1.00E+000  1.00E+000  1.00E+000  5.02E-001  4.77E-001  4.75E-001  4.93E-001  4.91E-001  5.16E-001
 864.02    5.6   22  4.5 1   0  321.589813 0.002385  20.050089 0.000391  321.589813 0.002385  20.050089 0.000391  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.2  11.2  16.1  3.33E-001  6.89E-001  3.21E-001  6.77E-001  2.66E-001  5.87E-001  5.42E-001  5.42E-001  5.13E-001  5.59E-001  5.46E-001  6.07E-001  5.94E-001  5.49E-001
 865.01   62.0    4  8.1 1   0  393.277374 0.000728 119.020645 0.000581  393.277374 0.000728 119.020645 0.000581  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.3   1.0   1.1  5.66E-001  5.27E-001  3.08E-001  2.47E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.91E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 867.01   10.1   28  3.6 1   0  322.389709 0.000954  16.085423 0.000108  322.389709 0.000954  16.085423 0.000108  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.7   6.9   8.7  3.66E-002  1.14E-001  3.73E-002  2.03E-001  2.82E-002  1.91E-001  2.07E-001  2.07E-001  5.06E-001  5.46E-001  5.39E-001  5.87E-001  5.80E-001  5.41E-001
 869.01    4.9   59  2.9 1   0  340.145416 0.001118   7.490222 0.000058  340.145416 0.001118   7.490222 0.000058  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.2  10.6  12.5  3.54E-001  3.60E-001  3.79E-001  5.27E-001  5.69E-001  9.89E-001  8.95E-001  8.95E-001  4.83E-001  3.50E-001  3.67E-001  3.24E-001  3.40E-001  4.71E-001
 869.02    8.3   12  5.9 1   3  351.967133 0.002811  36.284637 0.000777  351.967133 0.002811  36.284637 0.000777  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.5  33.9  36.4  3.41E-013  0.00E+000  3.63E-013  5.49E-013  2.10E-009  7.01E-012  9.38E-005  9.38E-005  5.48E-001  4.34E-001  3.92E-001  4.00E-001  3.61E-001  4.64E-001
 869.03    3.2   24  2.5 1   0  297.254211 0.002235  17.460567 0.000241  297.254211 0.002235  17.460567 0.000241  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.0  12.0  16.3  2.72E-001  5.05E-001  2.30E-001  6.65E-001  3.90E-001  7.43E-001  7.62E-001  7.62E-001  5.38E-001  4.18E-001  3.82E-001  3.86E-001  3.52E-001  4.67E-001
 870.01    5.7   72  2.5 1   0  335.762177 0.000924   5.912285 0.000037  335.762177 0.000924   5.912285 0.000037  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.9   6.9  10.7  6.64E-001  9.99E-001  7.92E-001  9.96E-001  7.78E-001  9.96E-001  1.00E+000  1.00E+000  3.87E-001  3.99E-001  5.12E-001  1.55E-001  2.33E-001  2.25E-001
 870.02    5.7   49  3.0 1   3  324.344025 0.001115   8.985774 0.000067  324.344025 0.001115   8.985774 0.000067  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.5  13.7  17.0  2.58E-007  7.91E-007  2.64E-007  7.21E-008  3.43E-007  8.52E-007  1.71E-003  1.71E-003  5.10E-001  5.11E-001  5.01E-001  3.60E-001  3.51E-001  3.51E-001
 871.01  167.3   30  2.2 1   0  332.413605 0.000071  12.940667 0.000006  332.413605 0.000071  12.940667 0.000006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.6   0.3   0.4  9.31E-001  1.00E+000  9.22E-001  1.00E+000  8.99E-001  1.00E+000  9.93E-001  9.93E-001  5.12E-001  5.49E-001  5.37E-001  5.36E-001  5.24E-001  4.88E-001
 872.01   43.8   14  4.6 1   7  321.289886 0.000341  33.602608 0.000085  321.289886 0.000341  33.602608 0.000085  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.8  33.8  41.3  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  5.17E-001  5.67E-001  5.50E-001  5.80E-001  5.64E-001  5.15E-001
 874.01    4.1   93  2.2 1   0  300.856781 0.000802   4.601823 0.000027  300.856781 0.000802   4.601823 0.000027  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.9   6.5  10.4  7.54E-001  1.00E+000  7.57E-001  1.00E+000  7.38E-001  1.00E+000  1.00E+000  1.00E+000  4.96E-001  5.12E-001  5.16E-001  4.94E-001  4.98E-001  4.82E-001
 875.01   10.9  102  3.0 1   0  318.891174 0.000403   4.220958 0.000012  318.891174 0.000403   4.220958 0.000012  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.0   3.0   5.4  8.50E-001  1.00E+000  8.48E-001  1.00E+000  8.31E-001  1.00E+000  1.00E+000  1.00E+000  5.00E-001  5.20E-001  5.20E-001  5.41E-001  5.40E-001  5.20E-001
 876.01   52.6   56  1.8 1   0  321.839294 0.000101   6.998092 0.000005  321.839294 0.000101   6.998092 0.000005  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.2   0.9   1.1  3.74E-001  7.53E-001  3.44E-001  6.82E-001  3.33E-001  7.63E-001  8.74E-001  8.74E-001  5.23E-001  5.33E-001  5.10E-001  5.05E-001  4.82E-001  4.73E-001
 877.01    5.4   70  2.4 1   0  336.196289 0.000575   5.954843 0.000024  336.196289 0.000575   5.954843 0.000024  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.3   4.6   7.3  1.85E-001  9.90E-001  1.64E-001  9.84E-001  1.78E-001  9.58E-001  9.32E-001  9.32E-001  5.24E-001  5.11E-001  4.87E-001  5.29E-001  5.05E-001  5.18E-001
 877.02    5.4   35  2.7 1   1  306.862946 0.000884  12.040033 0.000073  306.862946 0.000884  12.040033 0.000073  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.8   7.7  11.1  3.19E-005  1.12E-002  8.67E-003  4.89E-001  1.21E-002  4.89E-001  5.54E-001  5.54E-001  1.93E-001  1.82E-001  4.80E-001  2.01E-001  5.05E-001  5.25E-001
 878.01    5.4   17  4.4 1   0  319.119385 0.001878  23.589964 0.000383  319.119385 0.001878  23.589964 0.000383  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.7  10.7  12.8  9.97E-002  9.23E-002  1.74E-001  6.16E-001  1.57E-001  3.51E-001  2.07E-001  2.07E-001  4.25E-001  4.54E-001  5.26E-001  5.14E-001  5.84E-001  5.57E-001
 880.01   10.2   16  4.0 1   1  312.232971 0.001190  26.442034 0.000228  312.232971 0.001190  26.442034 0.000228  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.4   8.7  10.5  6.50E-004  1.72E-003  4.60E-004  5.59E-004  2.71E-004  2.79E-003  6.15E-003  6.15E-003  5.43E-001  5.97E-001  5.54E-001  6.49E-001  6.07E-001  5.55E-001
 880.02   30.3    9  6.5 1   3  313.241699 0.000839  51.529343 0.000318  313.241699 0.000839  51.529343 0.000318  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.8   5.8   7.5  2.35E-006  2.51E-005  1.41E-003  1.56E-004  8.75E-004  1.91E-002  1.74E-001  1.74E-001  3.11E-001  3.92E-001  5.74E-001  4.51E-001  6.20E-001  5.49E-001
 880.03    3.8   75  2.8 1   0  294.068390 0.001139   5.902319 0.000046  294.068390 0.001139   5.902319 0.000046  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.6   9.2  13.1  7.58E-001  9.93E-001  7.50E-001  9.98E-001  7.29E-001  9.99E-001  9.80E-001  9.80E-001  5.06E-001  5.23E-001  5.18E-001  4.81E-001  4.76E-001  4.58E-001
 881.01    8.0   19  4.0 1   0  371.921326 0.001628  21.022560 0.000240  371.921326 0.001628  21.022560 0.000240  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.3   6.4   8.5  7.19E-001  9.22E-001  7.48E-001  6.36E-001  7.02E-001  7.91E-001  8.52E-001  8.52E-001  4.67E-001  5.04E-001  5.36E-001  4.83E-001  5.14E-001  4.80E-001
 882.01   41.9  225  1.8 1   0  301.331696 0.000047   1.956811 0.000001  301.331696 0.000047   1.956811 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.2   0.8   1.0  4.11E-001  1.00E+000  3.99E-001  1.00E+000  3.81E-001  1.00E+000  1.00E+000  1.00E+000  5.09E-001  5.22E-001  5.13E-001  5.32E-001  5.23E-001  5.10E-001
 883.01   93.5  158  2.1 1   0  366.613434 0.000035   2.688898 0.000001  366.613434 0.000035   2.688898 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.8   0.5   0.6  3.95E-001  1.00E+000  3.76E-001  1.00E+000  3.56E-001  9.99E-001  9.98E-001  9.98E-001  5.15E-001  5.30E-001  5.15E-001  5.33E-001  5.19E-001  5.03E-001
 884.01   18.1   45  2.9 1   0  346.172028 0.000323   9.439450 0.000023  346.172028 0.000323   9.439450 0.000023  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.3   2.2   3.1  4.59E-001  9.42E-001  4.51E-001  9.94E-001  4.14E-001  9.96E-001  9.97E-001  9.97E-001  5.07E-001  5.33E-001  5.26E-001  5.56E-001  5.49E-001  5.23E-001
 884.02   15.1   18  4.1 3  23  357.392883 0.000525  20.473173 0.000073  357.392883 0.000903  20.473173 0.000200 -1.71E-005  7.64E-007  2.84E-006  1.17E-007  0.00E+000  0.00E+000   3.3  18.9  35.4  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  1.42E-010  8.39E-009  8.39E-009  2.41E-002  4.14E-006  1.91E-003  6.36E-006  2.06E-003  4.72E-001
 886.01    3.4   56  2.8 2   8  319.507782 0.001994   8.011587 0.000109  319.507782 0.003156   8.011587 0.000109 -4.85E-006  9.10E-007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.5  13.9  22.3  2.56E-001  9.65E-001  9.90E-001  1.00E+000  9.89E-001  1.00E+000  1.00E+000  1.00E+000  1.30E-002  1.40E-002  5.07E-001  1.72E-002  5.35E-001  5.28E-001
 887.01    3.4   59  2.5 1   0  323.268372 0.001185   7.411058 0.000060  323.268372 0.001185   7.411058 0.000060  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.6   7.3  11.0  9.38E-001  1.00E+000  9.33E-001  1.00E+000  9.46E-001  1.00E+000  1.00E+000  1.00E+000  5.07E-001  4.70E-001  4.63E-001  4.38E-001  4.32E-001  4.68E-001
 889.01   55.1   51  2.6 1   0  342.883972 0.000097   8.884920 0.000007  342.883972 0.000097   8.884920 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.0   0.9   1.0  4.87E-001  2.01E-001  4.59E-001  3.48E-001  5.38E-001  3.71E-001  5.40E-001  5.40E-001  5.20E-001  4.64E-001  4.44E-001  4.74E-001  4.54E-001  5.10E-001
 890.01   39.4   56  4.2 1   0  320.194153 0.000212   8.098880 0.000014  320.194153 0.000212   8.098880 0.000014  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.4   1.7   2.1  7.78E-001  8.60E-001  7.63E-001  6.79E-001  7.36E-001  6.87E-001  8.61E-001  8.61E-001  5.12E-001  5.36E-001  5.23E-001  5.55E-001  5.43E-001  5.19E-001
 891.01    6.6   43  4.9 1   0  310.097412 0.001530  10.006639 0.000129  310.097412 0.001530  10.006639 0.000129  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.1   8.8  14.4  3.96E-001  9.66E-001  3.94E-001  7.82E-001  3.66E-001  7.21E-001  5.25E-001  5.25E-001  5.02E-001  5.24E-001  5.21E-001  5.12E-001  5.10E-001  4.89E-001
 892.01    7.3   38  3.0 1   0  333.794586 0.000952  10.371738 0.000066  333.794586 0.000952  10.371738 0.000066  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.5   5.2   7.3  8.02E-001  9.67E-001  7.67E-001  9.69E-001  7.96E-001  9.91E-001  9.69E-001  9.69E-001  5.33E-001  4.99E-001  4.67E-001  5.30E-001  4.98E-001  5.30E-001
 893.01    3.2   77  4.7 1   0  343.234222 0.002262   4.408410 0.000071  343.234222 0.002262   4.408410 0.000071  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  28.7  19.2  29.7  2.38E-001  9.65E-001  2.78E-001  9.56E-001  3.04E-001  9.73E-001  9.67E-001  9.67E-001  4.68E-001  4.48E-001  4.80E-001  4.50E-001  4.82E-001  5.02E-001
 895.01   52.0  102  3.9 1   0  307.726257 0.000101   4.409410 0.000003  307.726257 0.000101   4.409410 0.000003  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.5   1.1   1.4  7.75E-001  9.67E-001  7.53E-001  9.61E-001  7.29E-001  9.56E-001  9.44E-001  9.44E-001  5.20E-001  5.40E-001  5.20E-001  5.60E-001  5.40E-001  5.20E-001
 896.01   15.1   25  4.1 1   0  319.682190 0.000694  16.239550 0.000075  319.682190 0.000694  16.239550 0.000075  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.1   2.3   4.1  7.98E-001  9.99E-001  7.51E-001  9.95E-001  7.25E-001  9.61E-001  9.47E-001  9.47E-001  5.42E-001  5.61E-001  5.19E-001  6.04E-001  5.63E-001  5.44E-001
 896.02    6.9   69  3.0 1   0  327.832977 0.000681   6.308190 0.000030  327.832977 0.000681   6.308190 0.000030  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.3   5.9   7.6  7.10E-001  8.62E-001  7.12E-001  9.94E-001  6.84E-001  9.75E-001  7.88E-001  7.88E-001  4.97E-001  5.20E-001  5.22E-001  5.14E-001  5.17E-001  4.95E-001
 897.01   52.2  206  2.1 1   0  328.648376 0.000043   2.052350 0.000001  328.648376 0.000043   2.052350 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.9   0.6   0.9  2.84E-001  1.00E+000  2.68E-001  1.00E+000  2.79E-001  9.99E-001  1.00E+000  1.00E+000  5.13E-001  5.05E-001  4.91E-001  5.02E-001  4.89E-001  4.97E-001
 898.01    6.2   44  2.6 1   0  323.662689 0.001041   9.770558 0.000078  323.662689 0.001041   9.770558 0.000078  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.0   8.4   9.6  5.19E-001  2.45E-001  5.34E-001  1.60E-001  6.77E-001  5.53E-001  8.96E-001  8.96E-001  4.89E-001  3.81E-001  3.92E-001  3.69E-001  3.80E-001  4.86E-001
 898.02    3.3   83  2.1 1   0  317.595367 0.001188   5.169815 0.000049  317.595367 0.001188   5.169815 0.000049  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.6   9.2  16.0  2.90E-001  1.00E+000  2.85E-001  1.00E+000  3.05E-001  9.99E-001  1.00E+000  1.00E+000  5.04E-001  4.90E-001  4.85E-001  5.11E-001  5.07E-001  5.21E-001
 898.03    5.2   22  3.6 1   0  301.968445 0.001917  20.089968 0.000346  301.968445 0.001917  20.089968 0.000346  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.5   9.3  16.7  1.20E-002  8.20E-001  2.57E-002  9.81E-001  1.54E-001  7.12E-001  7.83E-001  7.83E-001  4.42E-001  2.47E-001  2.96E-001  2.32E-001  2.79E-001  4.77E-001
 899.01    4.0   60  2.1 1   0  320.737061 0.000944   7.113765 0.000049  320.737061 0.000944   7.113765 0.000049  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.5   9.1  13.2  1.89E-003  4.70E-001  2.32E-003  6.39E-001  1.77E-003  6.83E-001  6.47E-001  6.47E-001  4.91E-001  5.17E-001  5.26E-001  5.44E-001  5.53E-001  5.27E-001
 899.03    4.1   31  2.5 1   1  341.653534 0.001593  15.367981 0.000182  341.653534 0.001593  15.367981 0.000182  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.7  10.2  17.7  7.61E-004  5.95E-001  2.16E-003  6.44E-001  2.92E-003  5.55E-001  5.60E-002  5.60E-002  4.43E-001  4.33E-001  4.90E-001  3.86E-001  4.41E-001  4.51E-001
 900.01    5.2   25  3.2 1   0  326.301086 0.001623  13.809678 0.000159  326.301086 0.001623  13.809678 0.000159  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.9   6.6   9.3  8.68E-001  9.89E-001  8.58E-001  9.98E-001  8.33E-001  9.96E-001  9.61E-001  9.61E-001  5.06E-001  5.31E-001  5.25E-001  4.58E-001  4.52E-001  4.29E-001
 901.01   22.3   34  2.0 1   0  339.125458 0.000245  12.732610 0.000022  339.125458 0.000245  12.732610 0.000022  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.0   1.0   2.0  5.24E-001  9.98E-001  4.75E-001  9.90E-001  5.38E-001  9.89E-001  9.91E-001  9.91E-001  5.35E-001  4.89E-001  4.55E-001  4.10E-001  3.78E-001  4.21E-001
 902.01   55.0    4  7.0 1   0  337.621460 0.000842  83.909843 0.000528  337.621460 0.000842  83.909843 0.000528  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.5   1.9   2.0  2.64E-001  1.59E-001  6.54E-001  5.90E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  2.65E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 903.01   33.8   85  4.2 1   0  321.748016 0.000189   5.007315 0.000007  321.748016 0.000189   5.007315 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.6   1.7   2.6  3.28E-001  9.83E-001  3.17E-001  9.65E-001  2.95E-001  9.04E-001  9.39E-001  9.39E-001  5.09E-001  5.27E-001  5.18E-001  5.45E-001  5.35E-001  5.17E-001
 904.02    5.1   15  4.0 1   3  335.356750 0.003052  27.945276 0.000611  335.356750 0.003052  27.945276 0.000611  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.8  22.4  27.2  2.60E-004  3.47E-004  2.32E-001  1.06E-001  2.06E-001  7.77E-002  2.98E-001  2.98E-001  7.66E-002  9.50E-002  5.32E-001  9.32E-002  5.08E-001  4.78E-001
 904.03    7.0   10  5.1 1   3  282.750824 0.003103  42.157295 0.000854  282.750824 0.003103  42.157295 0.000854  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.3  26.7  26.1  3.58E-005  5.06E-009  1.05E-001  4.62E-001  1.00E-001  4.60E-001  5.26E-002  5.26E-002  1.20E-001  1.49E-001  5.29E-001  2.15E-001  6.04E-001  5.74E-001
 905.01    8.2   75  2.5 1   3  320.114960 0.000459   5.795039 0.000019  320.114960 0.000459   5.795039 0.000019  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.8   6.0   8.5  3.96E-009  1.18E-004  2.62E-009  2.97E-005  2.14E-009  3.52E-003  7.96E-003  7.96E-003  5.23E-001  5.39E-001  5.16E-001  5.59E-001  5.37E-001  5.21E-001
 906.01    3.5   59  2.6 1   0  321.837219 0.001367   7.156805 0.000075  321.837219 0.001367   7.156805 0.000075  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.0   8.0  11.1  9.97E-001  1.00E+000  9.98E-001  1.00E+000  9.97E-001  1.00E+000  1.00E+000  1.00E+000  4.62E-001  4.80E-001  5.18E-001  5.00E-001  5.37E-001  5.20E-001
 906.02    3.0   23  2.3 1   0  313.620605 0.002154  17.648355 0.000281  313.620605 0.002154  17.648355 0.000281  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.1   9.4  15.7  2.15E-001  8.74E-001  1.76E-001  7.61E-001  1.41E-001  7.78E-001  3.05E-001  3.05E-001  5.43E-001  5.86E-001  5.44E-001  4.44E-001  4.04E-001  3.65E-001
 907.01    6.8   20  4.2 1   0  307.286774 0.001818  16.514238 0.000196  307.286774 0.001818  16.514238 0.000196  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.9   6.4   7.6  9.71E-001  9.81E-001  9.66E-001  8.70E-001  9.49E-001  8.68E-001  8.41E-001  8.41E-001  5.10E-001  5.57E-001  5.46E-001  5.89E-001  5.78E-001  5.33E-001
 907.02    8.3   11  5.0 1   0  364.447906 0.002994  30.132540 0.000661  364.447906 0.002994  30.132540 0.000661  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.4   9.9  13.1  4.13E-001  5.19E-001  3.22E-001  4.93E-001  3.95E-001  9.28E-001  9.45E-001  9.45E-001  5.70E-001  5.21E-001  4.55E-001  4.79E-001  4.18E-001  4.62E-001
 907.04    7.5    4  4.9 1   0  330.972809 0.003738  99.637390 0.002457  330.972809 0.003738  99.637390 0.002457  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.6   1.5   2.0  9.33E-001  9.39E-001  7.61E-001  7.04E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.33E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
 908.01   47.6   95  3.4 1   0  325.737061 0.000108   4.708325 0.000003  325.737061 0.000108   4.708325 0.000003  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.6   0.9   1.2  9.99E-001  1.00E+000  9.99E-001  1.00E+000  9.99E-001  1.00E+000  1.00E+000  1.00E+000  5.20E-001  4.73E-001  4.53E-001  4.93E-001  4.74E-001  5.21E-001
 910.01    6.0   77  3.0 1   0  309.623383 0.000845   5.392032 0.000033  309.623383 0.000845   5.392032 0.000033  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.1   7.0  10.4  5.43E-001  9.95E-001  5.19E-001  9.99E-001  4.87E-001  1.00E+000  9.90E-001  9.90E-001  5.17E-001  5.40E-001  5.23E-001  5.35E-001  5.18E-001  4.95E-001
 912.01   11.6   38  3.0 1   0  332.622467 0.000636  10.848499 0.000047  332.622467 0.000636  10.848499 0.000047  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.8   3.0   4.1  9.86E-001  9.99E-001  9.83E-001  1.00E+000  9.76E-001  1.00E+000  1.00E+000  1.00E+000  5.17E-001  5.51E-001  5.34E-001  5.85E-001  5.68E-001  5.34E-001
 913.01  106.0  107  3.3 1   0  331.244171 0.000039   4.082277 0.000001  331.244171 0.000039   4.082277 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.6   0.5   0.6  9.70E-002  3.22E-001  8.75E-002  1.38E-001  8.69E-002  4.10E-001  9.15E-001  9.15E-001  5.17E-001  5.20E-001  5.03E-001  3.67E-001  3.51E-001  3.49E-001
 916.01    6.9  125  1.8 1   0  326.413757 0.000376   3.314930 0.000008  326.413757 0.000376   3.314930 0.000008  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.6   3.7   6.4  1.27E-001  1.00E+000  1.67E-001  1.00E+000  1.52E-001  1.00E+000  9.99E-001  9.99E-001  4.54E-001  4.72E-001  5.18E-001  4.86E-001  5.32E-001  5.13E-001
 917.01    3.4   65  2.3 1   0  328.107117 0.001194   6.719780 0.000053  328.107117 0.001194   6.719780 0.000053  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.7  12.7  16.4  1.12E-002  1.27E-001  1.47E-002  2.78E-001  1.18E-002  2.66E-001  1.44E-001  1.44E-001  4.79E-001  5.04E-001  5.25E-001  5.19E-001  5.40E-001  5.15E-001
 918.01  163.9   10  6.5 3  19  337.813568 0.000227  39.643875 0.000067  337.813568 0.000364  39.643875 0.000174 -5.39E-006  6.27E-007 -7.54E-007  2.15E-007  0.00E+000  0.00E+000   1.0   2.4   3.1  2.22E-016  2.00E-015  3.15E-003  2.38E-002  1.63E-001  9.45E-001  4.31E-001  4.31E-001  4.95E-002  1.23E-002  2.09E-001  1.38E-002  1.78E-001  4.33E-001
 920.01    7.8   19  3.2 1   0  341.541718 0.001461  21.804161 0.000241  341.541718 0.001461  21.804161 0.000241  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.8   8.1  10.7  7.46E-002  2.47E-001  5.42E-002  1.92E-001  3.84E-002  1.09E-001  2.93E-001  2.93E-001  5.50E-001  6.01E-001  5.51E-001  4.64E-001  4.17E-001  3.71E-001
 921.01    5.7   40  3.6 1   0  334.543762 0.001338  10.282045 0.000093  334.543762 0.001338  10.282045 0.000093  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.1   7.6  13.6  9.73E-002  9.88E-001  9.13E-002  9.71E-001  1.28E-001  9.65E-001  8.76E-001  8.76E-001  5.14E-001  4.67E-001  4.54E-001  4.94E-001  4.81E-001  5.27E-001
 921.02    8.4   22  4.3 1   0  333.053314 0.001444  18.119415 0.000187  333.053314 0.001444  18.119415 0.000187  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.0   8.3  11.0  1.13E-001  2.33E-001  1.39E-001  9.30E-001  1.29E-001  9.07E-001  8.47E-001  8.47E-001  4.76E-001  4.96E-001  5.19E-001  4.83E-001  5.06E-001  4.87E-001
 922.01    3.7   82  2.9 1   0  305.665802 0.001209   5.154465 0.000043  305.665802 0.001209   5.154465 0.000043  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.8   7.0  13.9  9.12E-001  1.00E+000  9.16E-001  1.00E+000  9.03E-001  1.00E+000  1.00E+000  1.00E+000  4.89E-001  5.12E-001  5.22E-001  5.29E-001  5.39E-001  5.17E-001
 923.01    5.0   78  3.5 1   0  326.149963 0.000961   5.743471 0.000038  326.149963 0.000961   5.743471 0.000038  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.5   6.2  11.0  8.63E-001  1.00E+000  8.46E-001  1.00E+000  8.29E-001  1.00E+000  1.00E+000  1.00E+000  5.20E-001  5.39E-001  5.19E-001  5.62E-001  5.43E-001  5.23E-001
 924.01    5.8   12  2.7 1   0  303.688812 0.002295  39.476147 0.000673  303.688812 0.002295  39.476147 0.000673  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.5   9.8  13.0  1.08E-001  1.87E-001  7.38E-002  1.45E-001  4.71E-002  1.03E-001  3.53E-001  3.53E-001  5.67E-001  6.36E-001  5.72E-001  6.88E-001  6.27E-001  5.58E-001
 926.01    6.9  122  3.3 1   0  341.442688 0.000582   3.166366 0.000015  341.442688 0.000582   3.166366 0.000015  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.8   5.6   9.2  4.65E-001  1.00E+000  4.44E-001  1.00E+000  4.43E-001  1.00E+000  1.00E+000  1.00E+000  5.15E-001  5.16E-001  5.01E-001  5.06E-001  4.91E-001  4.90E-001
 929.01   42.4   55  4.2 1   1  354.316925 0.000192   6.491678 0.000009  354.316925 0.000192   6.491678 0.000009  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.2   2.1   2.7  4.70E-004  3.64E-003  7.57E-004  2.09E-002  6.38E-004  4.15E-002  2.72E-002  2.72E-002  4.76E-001  4.95E-001  5.19E-001  5.22E-001  5.46E-001  5.27E-001
 931.01   59.6  117  3.2 1   0  315.736359 0.000058   3.855603 0.000002  315.736359 0.000058   3.855603 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.0   0.5   0.8  9.72E-001  1.00E+000  9.71E-001  1.00E+000  9.70E-001  9.99E-001  9.99E-001  9.99E-001  5.01E-001  5.05E-001  5.04E-001  5.24E-001  5.23E-001  5.19E-001
 934.01    5.8   77  3.0 1   0  309.942780 0.000813   5.826635 0.000034  309.942780 0.000813   5.826635 0.000034  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.9   4.6   8.0  9.96E-001  1.00E+000  9.96E-001  1.00E+000  9.96E-001  1.00E+000  1.00E+000  1.00E+000  4.84E-001  4.81E-001  4.97E-001  5.00E-001  5.16E-001  5.19E-001
 934.03    3.3   20  3.8 1   0  342.581848 0.003623  18.746542 0.000514  342.581848 0.003623  18.746542 0.000514  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  25.0   7.9  17.7  8.73E-001  1.00E+000  8.35E-001  1.00E+000  8.38E-001  1.00E+000  1.00E+000  1.00E+000  5.43E-001  5.29E-001  4.87E-001  5.23E-001  4.81E-001  4.94E-001
 935.01   16.3   23  5.3 1   0  321.614929 0.000909  20.860889 0.000139  321.614929 0.000909  20.860889 0.000139  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.7   6.2   8.3  6.50E-003  7.39E-002  4.39E-001  9.66E-001  3.83E-001  8.47E-001  7.94E-001  7.94E-001  7.86E-002  9.86E-002  5.42E-001  5.45E-002  4.04E-001  3.66E-001
 935.02   14.5    9  6.4 1   0  329.984528 0.001665  42.633057 0.000478  329.984528 0.001665  42.633057 0.000478  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.2   5.2   6.5  3.82E-001  3.84E-001  4.13E-001  5.94E-001  3.03E-001  5.81E-001  9.96E-001  9.96E-001  4.84E-001  5.75E-001  5.87E-001  3.17E-001  3.33E-001  2.72E-001
 935.03   11.6    5  8.9 1   0  243.233505 0.004218  87.648666 0.002244  243.233505 0.004218  87.648666 0.002244  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.1   7.7   9.0  5.22E-001  4.40E-001  3.26E-001  2.81E-001  1.65E-001  8.36E-002  0.00E+000  0.00E+000  6.45E-001  7.93E-001  6.80E-001 -1.00E+000 -1.00E+000 -1.00E+000
 936.01   12.0   46  2.6 1   0  310.240112 0.000453   9.467804 0.000031  310.240112 0.000453   9.467804 0.000031  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.7   3.1   4.1  6.45E-001  9.14E-001  6.04E-001  9.01E-001  5.82E-001  7.85E-001  6.49E-001  6.49E-001  5.30E-001  5.46E-001  5.16E-001  5.63E-001  5.33E-001  5.17E-001
 937.01    5.9   18  4.0 1   0  359.597565 0.002171  20.835279 0.000303  359.597565 0.002171  20.835279 0.000303  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.4   7.7  10.9  7.33E-001  9.49E-001  6.85E-001  9.01E-001  6.16E-001  7.83E-001  9.42E-001  9.42E-001  5.37E-001  5.88E-001  5.51E-001  5.86E-001  5.50E-001  4.99E-001
 938.01    5.1   43  3.3 1   0  313.567780 0.001529   9.945928 0.000107  313.567780 0.001529   9.945928 0.000107  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.8  10.6  15.3  1.96E-001  7.62E-001  1.86E-001  7.96E-001  1.61E-001  5.28E-001  7.90E-001  7.90E-001  5.12E-001  5.41E-001  5.28E-001  5.56E-001  5.43E-001  5.15E-001
 940.01   14.0   75  4.6 1   0  334.557159 0.000288   6.104820 0.000013  334.557159 0.000288   6.104820 0.000013  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.7   2.3   3.2  8.94E-001  9.95E-001  8.91E-001  9.95E-001  8.73E-001  9.94E-001  9.59E-001  9.59E-001  5.03E-001  5.27E-001  5.24E-001  5.35E-001  5.32E-001  5.09E-001
 941.01   11.0   70  3.2 1   0  324.975525 0.000471   6.581518 0.000020  324.975525 0.000471   6.581518 0.000020  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.8   3.9   5.1  8.61E-001  9.43E-001  8.67E-001  7.34E-001  8.63E-001  8.43E-001  9.05E-001  9.05E-001  4.89E-001  4.91E-001  5.03E-001  4.90E-001  5.01E-001  4.99E-001
 941.03   13.0   19  3.3 1   0  319.337128 0.000780  24.664721 0.000136  319.337128 0.000780  24.664721 0.000136  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.2   3.5   5.5  1.25E-001  7.12E-001  9.74E-002  7.00E-001  1.07E-001  8.46E-001  9.05E-001  9.05E-001  5.45E-001  5.42E-001  4.98E-001  5.94E-001  5.51E-001  5.52E-001
 942.01    6.7   37  2.1 1   0  326.646790 0.000854  11.515076 0.000069  326.646790 0.000854  11.515076 0.000069  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.9   3.9   4.9  9.97E-001  9.99E-001  9.97E-001  1.00E+000  9.96E-001  1.00E+000  9.99E-001  9.99E-001  5.00E-001  5.14E-001  5.14E-001  5.35E-001  5.35E-001  5.21E-001
 943.01    3.4  121  2.3 1   0  317.476379 0.000979   3.601448 0.000025  317.476379 0.000979   3.601448 0.000025  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.3   9.1  16.3  1.68E-001  1.00E+000  1.54E-001  1.00E+000  2.24E-001  1.00E+000  1.00E+000  1.00E+000  5.18E-001  4.48E-001  4.30E-001  4.51E-001  4.34E-001  5.03E-001
 944.01    8.7  147  2.2 1   0  299.063812 0.000339   3.108255 0.000007  299.063812 0.000339   3.108255 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.4   4.4   6.4  7.85E-002  9.85E-001  7.21E-002  9.90E-001  6.99E-002  9.87E-001  9.94E-001  9.94E-001  5.13E-001  5.19E-001  5.06E-001  5.32E-001  5.19E-001  5.14E-001
 945.01    5.1   15  6.1 1   0  354.499176 0.003863  25.847170 0.000678  354.499176 0.003863  25.847170 0.000678  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.4   9.6  13.7  9.42E-001  9.87E-001  9.16E-001  9.95E-001  9.11E-001  9.75E-001  9.70E-001  9.70E-001  5.45E-001  5.33E-001  4.89E-001  4.55E-001  4.14E-001  4.26E-001
 945.02    7.1   10  7.0 1   0  323.661896 0.003899  40.717632 0.001020  323.661896 0.003899  40.717632 0.001020  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.0  13.5  21.8  5.74E-002  3.59E-001  4.93E-002  4.45E-002  3.17E-002  3.72E-002  9.57E-003  9.57E-003  5.41E-001  6.14E-001  5.73E-001  6.99E-001  6.60E-001  5.90E-001
 947.01    9.4   14  3.6 1   0  294.520752 0.001468  28.598888 0.000317  294.520752 0.001468  28.598888 0.000317  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.6   3.2   4.2  9.84E-001  9.95E-001  9.82E-001  9.99E-001  9.66E-001  9.95E-001  9.90E-001  9.90E-001  4.80E-001  5.45E-001  5.63E-001  6.13E-001  6.29E-001  5.67E-001
 949.01    7.3   31  4.0 1   0  304.284607 0.001413  12.532546 0.000123  304.284607 0.001413  12.532546 0.000123  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.8   4.4   6.0  1.00E+000  1.00E+000  1.00E+000  9.99E-001  1.00E+000  9.99E-001  1.00E+000  1.00E+000  4.87E-001  5.24E-001  5.37E-001  5.50E-001  5.63E-001  5.26E-001
 951.01   14.6   35  3.7 1   0  302.501984 0.000575  13.197108 0.000053  302.501984 0.000575  13.197108 0.000053  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.1   3.3   4.6  5.73E-001  9.02E-001  5.44E-001  9.39E-001  4.93E-001  9.19E-001  8.36E-001  8.36E-001  5.20E-001  5.56E-001  5.36E-001  5.91E-001  5.71E-001  5.35E-001
 951.02    8.5   12  4.3 1   0  350.021515 0.002474  33.652630 0.000559  350.021515 0.002474  33.652630 0.000559  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.2   5.6   9.6  6.90E-001  9.48E-001  5.99E-001  9.35E-001  7.71E-001  9.34E-001  9.96E-001  9.96E-001  5.67E-001  4.01E-001  3.44E-001  1.58E-001  1.30E-001  2.28E-001
 952.01    5.1   53  2.2 1   0  352.258606 0.000823   5.901257 0.000035  352.258606 0.000823   5.901257 0.000035  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.1   7.5   9.8  5.79E-002  2.82E-001  4.82E-002  2.85E-001  6.08E-002  4.45E-001  9.91E-001  9.91E-001  5.27E-001  5.02E-001  4.75E-001  2.02E-001  1.85E-001  2.03E-001
 952.02    4.5   41  2.3 1   3  331.191315 0.001043   8.752070 0.000063  331.191315 0.001043   8.752070 0.000063  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.4  13.0  15.8  1.06E-008  5.06E-005  3.01E-008  4.21E-008  1.84E-008  6.29E-009  1.59E-004  1.59E-004  4.79E-001  5.10E-001  5.31E-001  1.87E-001  2.03E-001  1.83E-001
 952.03    8.0   14  3.2 1   0  293.231232 0.001815  22.780611 0.000302  293.231232 0.001815  22.780611 0.000302  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.3   8.6  10.0  2.51E-001  2.29E-001  2.21E-001  2.06E-001  2.29E-001  4.18E-002  4.80E-001  4.80E-001  5.34E-001  5.36E-001  5.03E-001  5.46E-001  5.14E-001  5.11E-001
 953.01    9.8  117  2.8 1   0  336.393463 0.000371   3.584075 0.000009  336.393463 0.000371   3.584075 0.000009  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.0   4.3   6.1  1.28E-001  9.30E-001  1.68E-001  9.53E-001  2.20E-001  9.37E-001  9.13E-001  9.13E-001  4.55E-001  4.05E-001  4.50E-001  4.24E-001  4.69E-001  5.19E-001
 954.01    4.1   51  2.9 1   0  334.750732 0.001176   8.115389 0.000071  334.750732 0.001176   8.115389 0.000071  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.6   6.1  11.5  5.87E-001  1.00E+000  5.48E-001  1.00E+000  8.38E-001  1.00E+000  1.00E+000  1.00E+000  5.27E-001  2.83E-001  2.62E-001  3.06E-001  2.84E-001  5.25E-001
 954.02    6.0   10  4.8 1   0  291.845947 0.002583  36.925926 0.000669  291.845947 0.002583  36.925926 0.000669  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.3   2.4   6.2  9.44E-001  1.00E+000  9.59E-001  9.98E-001  9.29E-001  9.99E-001  9.85E-001  9.85E-001  3.99E-001  4.56E-001  5.52E-001  5.25E-001  6.13E-001  5.62E-001
 955.01    4.3   55  3.9 1   0  319.901031 0.001683   7.039189 0.000090  319.901031 0.001683   7.039189 0.000090  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.4   8.0  12.4  9.99E-001  1.00E+000  9.99E-001  1.00E+000  9.99E-001  1.00E+000  1.00E+000  1.00E+000  5.27E-001  5.54E-001  5.27E-001  5.79E-001  5.53E-001  5.26E-001
 956.01   12.3   52  2.8 1   0  317.665985 0.000496   8.360864 0.000030  317.665985 0.000496   8.360864 0.000030  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.3   4.0   5.4  2.17E-001  6.73E-001  2.78E-001  3.98E-001  2.68E-001  4.80E-001  9.74E-001  9.74E-001  4.50E-001  4.60E-001  5.10E-001  4.03E-001  4.52E-001  4.42E-001
 960.01  189.6   25  6.2 1   0  331.367920 0.000081  15.801106 0.000010  331.367920 0.000081  15.801106 0.000010  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.6   0.2   0.4  9.49E-001  1.00E+000  9.30E-001  9.99E-001  9.80E-001  9.38E-001  9.96E-001  9.96E-001  5.41E-001  3.34E-001  3.00E-001  1.99E-001  1.75E-001  3.38E-001
 961.01    3.3  336  0.6 1   0  319.533875 0.000197   1.213770 0.000002  319.533875 0.000197   1.213770 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.6   3.5   5.1  6.63E-001  1.00E+000  6.83E-001  1.00E+000  6.82E-001  1.00E+000  1.00E+000  1.00E+000  4.84E-001  4.85E-001  5.00E-001  4.63E-001  4.78E-001  4.78E-001
 972.01    4.6   35  4.6 1   0  338.850891 0.002316  13.118978 0.000211  338.850891 0.002316  13.118978 0.000211  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.6  12.8  15.9  9.12E-001  8.91E-001  8.90E-001  8.95E-001  9.17E-001  8.83E-001  8.24E-001  8.24E-001  5.33E-001  4.75E-001  4.43E-001  5.01E-001  4.69E-001  5.25E-001
 974.01   17.7    9 10.5 1   0  320.009918 0.002087  53.507214 0.000794  320.009918 0.002087  53.507214 0.000794  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.9   9.7  11.8  3.08E-002  2.01E-002  1.75E-002  4.02E-003  8.96E-003  3.54E-003  3.21E-002  3.21E-002  5.81E-001  6.67E-001  5.90E-001  6.83E-001  6.11E-001  5.26E-001
 975.01    3.4  148  3.4 1   0  308.054016 0.000867   2.785784 0.000016  308.054016 0.000867   2.785784 0.000016  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.4   9.0  14.3  7.97E-001  1.00E+000  7.81E-001  1.00E+000  7.93E-001  1.00E+000  1.00E+000  1.00E+000  5.16E-001  5.03E-001  4.87E-001  4.28E-001  4.12E-001  4.25E-001
 976.01   50.1    9  5.8 1   0  328.246307 0.000807  52.568954 0.000311  328.246307 0.000807  52.568954 0.000311  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.4   1.2   1.5  9.77E-001  9.71E-001  9.91E-001  9.82E-001  9.91E-001  9.93E-001  9.54E-001  9.54E-001  2.73E-001  2.05E-001  3.96E-001  2.81E-001  4.75E-001  5.70E-001
 977.01    3.7  298  3.6 1   3  318.980988 0.000424   1.353765 0.000004  318.980988 0.000424   1.353765 0.000004  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.1  19.9  20.7  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  5.12E-001  5.22E-001  5.11E-001  5.34E-001  5.22E-001  5.11E-001
 984.01    9.8  103  2.6 4  63  327.964478 0.000126   4.287771 0.000004  328.002563 0.000230   4.286703 0.000010 -9.00E-006  1.00E-007  8.66E-008  1.10E-009  8.71E-010  3.39E-011   2.0  45.1  48.9  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  9.56E-001  9.56E-001  9.02E-024  0.00E+000  5.32E-026  0.00E+000  0.00E+000  1.50E-015
 986.01    4.9   54  3.1 1   0  324.867340 0.001248   8.187701 0.000072  324.867340 0.001248   8.187701 0.000072  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.8  11.2  14.9  5.64E-002  3.17E-001  4.69E-002  1.65E-001  4.21E-002  6.07E-001  3.56E-001  3.56E-001  5.27E-001  5.44E-001  5.17E-001  5.53E-001  5.27E-001  5.09E-001
 986.02    5.1    6  6.8 1   0  322.859161 0.006309  76.050797 0.002960  322.859161 0.006309  76.050797 0.002960  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.2   2.7   3.3  9.98E-001  9.98E-001  9.88E-001  9.80E-001  9.50E-001  9.41E-001  0.00E+000  0.00E+000  6.07E-001  6.74E-001  5.78E-001 -1.00E+000 -1.00E+000 -1.00E+000
 987.01    3.0  127  1.0 1   0  315.653534 0.000545   3.179254 0.000012  315.653534 0.000545   3.179254 0.000012  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.7   4.9   8.3  8.17E-001  1.00E+000  8.01E-001  1.00E+000  8.01E-001  1.00E+000  1.00E+000  1.00E+000  5.16E-001  5.15E-001  4.98E-001  5.32E-001  5.16E-001  5.18E-001
 988.01    8.8   40  3.2 1   0  346.361023 0.000700  10.381199 0.000054  346.361023 0.000700  10.381199 0.000054  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.6   4.0   5.9  6.48E-001  9.71E-001  7.12E-001  8.75E-001  7.39E-001  8.15E-001  8.17E-001  8.17E-001  4.46E-001  4.20E-001  4.73E-001  4.34E-001  4.87E-001  5.14E-001
 988.02    7.5   18  3.4 1   0  314.581421 0.001419  24.570450 0.000249  314.581421 0.001419  24.570450 0.000249  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.6   2.7   6.2  9.05E-001  1.00E+000  8.70E-001  1.00E+000  8.22E-001  9.99E-001  9.82E-001  9.82E-001  5.46E-001  5.99E-001  5.54E-001  5.95E-001  5.50E-001  4.97E-001
 991.01    4.2   34  2.4 1   0  312.466034 0.001428  12.062115 0.000108  312.466034 0.001428  12.062115 0.000108  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.8   8.0  11.5  5.11E-001  9.38E-001  4.61E-001  9.34E-001  4.62E-001  9.51E-001  9.98E-001  9.98E-001  5.35E-001  5.35E-001  5.00E-001  5.55E-001  5.20E-001  5.20E-001
 993.01    3.5   21  3.7 1   0  339.556274 0.003063  21.853485 0.000484  339.556274 0.003063  21.853485 0.000484  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.7  10.9  16.4  7.89E-001  9.83E-001  7.90E-001  9.99E-001  7.73E-001  9.54E-001  9.61E-001  9.61E-001  4.93E-001  5.04E-001  5.11E-001  4.91E-001  4.98E-001  4.88E-001
 999.01    5.2   27  4.2 1   0  311.106812 0.001884  16.567533 0.000212  311.106812 0.001884  16.567533 0.000212  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.9  10.2  13.8  4.15E-001  7.39E-001  3.71E-001  6.66E-001  3.69E-001  8.84E-001  8.43E-001  8.43E-001  5.34E-001  5.36E-001  5.03E-001  4.86E-001  4.54E-001  4.52E-001
1001.01   10.8   11 13.5 1   0  333.565582 0.004518  40.810925 0.001262  333.565582 0.004518  40.810925 0.001262  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.4  26.8  34.0  1.10E-003  1.34E-003  5.83E-004  1.10E-002  8.87E-004  2.58E-004  1.33E-001  1.33E-001  5.69E-001  5.85E-001  5.19E-001  6.40E-001  5.76E-001  5.57E-001
1001.02    7.1    3 14.1 1   0  289.296417 0.011348 140.046783 0.015028  289.296417 0.011348 140.046783 0.015028  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  29.4   3.1   3.2  8.42E-001  8.20E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1003.01   84.8   49  7.3 1   0  331.001434 0.000211   8.360604 0.000014  331.001434 0.000211   8.360604 0.000014  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.2   2.0   2.5  4.31E-002  9.36E-002  8.38E-002  3.85E-001  6.95E-002  3.06E-001  9.06E-001  9.06E-001  4.19E-001  4.49E-001  5.30E-001  4.81E-002  7.22E-002  6.36E-002
1005.01   27.2   13  8.4 1   0  343.741302 0.001006  35.617840 0.000259  343.741302 0.001006  35.617840 0.000259  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.2   5.3   5.7  1.56E-001  2.78E-002  2.68E-001  7.01E-001  2.10E-001  7.86E-001  7.82E-001  7.82E-001  4.12E-001  4.72E-001  5.57E-001  5.47E-001  6.26E-001  5.71E-001
1014.01    6.2   21  3.3 1   0  317.798309 0.001540  17.317322 0.000159  317.798309 0.001540  17.317322 0.000159  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.2   5.6  10.8  1.99E-001  9.56E-001  1.60E-001  9.51E-001  1.35E-001  6.16E-001  7.88E-001  7.88E-001  5.45E-001  5.79E-001  5.35E-001  6.17E-001  5.74E-001  5.39E-001
1015.01    6.6   22  4.5 1   0  318.258179 0.002028   9.428650 0.000155  318.258179 0.002028   9.428650 0.000155  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.0  11.7  14.7  1.93E-001  2.40E-001  1.85E-001  2.55E-001  1.51E-001  2.31E-001  3.52E-002  3.52E-002  5.14E-001  5.56E-001  5.42E-001  5.64E-001  5.50E-001  5.09E-001
1017.01    7.6   24  4.4 1   0  318.909088 0.001741  17.445314 0.000206  318.909088 0.001741  17.445314 0.000206  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.7   8.2  15.3  2.29E-002  8.22E-001  5.19E-002  9.23E-001  1.54E-001  6.24E-001  5.99E-001  5.99E-001  4.23E-001  2.91E-001  3.61E-001  3.32E-001  4.04E-001  5.42E-001
1020.01  199.1    8  6.3 1   0  314.494629 0.000174  54.356220 0.000076  314.494629 0.000174  54.356220 0.000076  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.8   0.7   0.9  7.14E-002  6.24E-002  1.19E-001  6.89E-002  9.44E-002  6.42E-002  7.93E-001  7.93E-001  4.67E-001  5.35E-001  5.63E-001  3.08E-001  3.35E-001  2.94E-001
1022.01    3.4   20  4.6 1   0  336.288788 0.004006  18.826681 0.000633  336.288788 0.004006  18.826681 0.000633  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  27.6  11.1  19.4  8.82E-001  9.99E-001  8.46E-001  9.97E-001  8.22E-001  9.93E-001  1.00E+000  1.00E+000  5.43E-001  5.63E-001  5.20E-001  5.46E-001  5.04E-001  4.84E-001
1024.01    3.8   73  1.8 1   0  307.701782 0.000856   5.747770 0.000035  307.701782 0.000856   5.747770 0.000035  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.0   8.7  12.9  2.44E-003  4.51E-001  3.65E-003  5.14E-001  5.62E-003  8.46E-001  6.34E-001  6.34E-001  4.73E-001  4.41E-001  4.68E-001  4.59E-001  4.86E-001  5.17E-001
1029.01    4.6   14  5.3 1   1  325.361389 0.003437  32.309490 0.000829  325.361389 0.003437  32.309490 0.000829  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.3  16.6  28.7  7.78E-004  1.15E-001  6.02E-004  1.62E-001  1.41E-003  2.01E-002  5.78E-001  5.78E-001  5.42E-001  5.22E-001  4.82E-001  4.44E-001  4.08E-001  4.26E-001
1052.01    3.9   27  4.6 1   0  331.771912 0.003558  17.028183 0.000414  331.771912 0.003558  17.028183 0.000414  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  27.4  15.0  28.1  2.20E-001  9.79E-001  2.04E-001  7.58E-001  1.69E-001  7.03E-001  8.97E-001  8.97E-001  5.19E-001  5.58E-001  5.39E-001  5.49E-001  5.30E-001  4.92E-001
1060.01    3.3   34  5.7 1   0  315.405884 0.003459  12.109983 0.000280  315.405884 0.003459  12.109983 0.000280  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  29.8  11.4  21.4  9.73E-001  1.00E+000  9.64E-001  1.00E+000  9.63E-001  1.00E+000  9.99E-001  9.99E-001  5.34E-001  5.26E-001  4.93E-001  4.08E-001  3.77E-001  3.85E-001
1061.01    6.0   10  6.4 1   0  326.643677 0.004157  41.815372 0.001154  326.643677 0.004157  41.815372 0.001154  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.8  18.1  18.6  2.85E-001  6.75E-002  3.11E-001  2.20E-001  4.31E-001  7.44E-001  4.53E-001  4.53E-001  4.90E-001  4.12E-001  4.23E-001  5.11E-001  5.19E-001  5.89E-001
1066.01   49.0   44  3.2 1   0  436.592987 0.000174   5.714816 0.000012  436.592987 0.000174   5.714816 0.000012  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.7   0.8   1.3  9.54E-001  1.00E+000  9.41E-001  1.00E+000  9.61E-001  1.00E+000  1.00E+000  1.00E+000  5.31E-001  4.59E-001  4.29E-001  4.91E-001  4.61E-001  5.31E-001
1070.02   10.2    3  7.7 1   3  394.916016 0.005626 107.716560 0.006839  394.916016 0.005626 107.716560 0.006839  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.1  22.5  31.6  9.34E-005  5.40E-004  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1074.01   42.9   65  3.9 1   0  418.316284 0.000136   3.770556 0.000006  418.316284 0.000136   3.770556 0.000006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.7   1.1   1.5  5.64E-001  9.85E-001  5.33E-001  9.84E-001  5.16E-001  9.89E-001  9.61E-001  9.61E-001  5.22E-001  5.34E-001  5.12E-001  5.03E-001  4.81E-001  4.69E-001
1078.01    3.0  129  1.5 1   0  326.104095 0.000675   3.353690 0.000016  326.104095 0.000675   3.353690 0.000016  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.2   9.5  13.1  1.27E-003  5.47E-001  1.58E-003  9.37E-001  1.45E-003  8.22E-001  7.89E-001  7.89E-001  4.86E-001  4.96E-001  5.10E-001  5.13E-001  5.26E-001  5.17E-001
1078.02    3.3   66  1.4 1   0  305.793457 0.000896   6.877406 0.000042  305.793457 0.000896   6.877406 0.000042  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.0   7.1  11.1  1.82E-001  9.78E-001  1.98E-001  9.17E-001  2.34E-001  7.98E-001  7.72E-001  7.72E-001  4.87E-001  4.55E-001  4.68E-001  4.81E-001  4.94E-001  5.26E-001
1078.03    5.5   15  2.9 1   0  290.292389 0.001875  28.463198 0.000370  290.292389 0.001875  28.463198 0.000370  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.9   5.8   9.1  5.73E-001  9.14E-001  6.22E-001  8.39E-001  8.94E-001  9.82E-001  9.90E-001  9.90E-001  4.60E-001  1.91E-001  2.22E-001  2.44E-001  2.77E-001  5.61E-001
1081.01    3.4   47  3.4 2  11  286.348907 0.002018   9.956279 0.000137  286.348907 0.003077   9.956279 0.000142 -9.03E-006  1.08E-006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.7  21.9  32.9  7.05E-010  5.86E-004  7.56E-002  9.96E-001  6.99E-002  9.99E-001  9.98E-001  9.98E-001  6.06E-003  7.05E-003  5.15E-001  9.11E-003  5.46E-001  5.31E-001
1086.01    5.3   14  6.7 1   0  299.186249 0.003983  27.666437 0.000825  299.186249 0.003983  27.666437 0.000825  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.7   7.6  11.7  9.80E-001  9.97E-001  9.93E-001  9.94E-001  9.85E-001  9.83E-001  9.70E-001  9.70E-001  3.13E-001  3.76E-001  5.62E-001  4.46E-001  6.25E-001  5.65E-001
1089.01   73.2    4 10.2 1   0  281.952789 0.000706  86.678070 0.000478  281.952789 0.000706  86.678070 0.000478  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.0   0.3   0.4  9.32E-001  9.11E-001  7.38E-001  7.80E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.67E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1089.02    9.1   31  2.9 1   0  268.812500 0.000705  12.218238 0.000072  268.812500 0.000705  12.218238 0.000072  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.0   3.5   4.8  7.92E-001  9.63E-001  7.75E-001  9.94E-001  7.35E-001  9.99E-001  9.85E-001  9.85E-001  5.13E-001  5.47E-001  5.35E-001  5.82E-001  5.69E-001  5.34E-001
1094.01    3.3   69  4.9 1   0  318.700195 0.002471   6.100488 0.000115  318.700195 0.002471   6.100488 0.000115  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  30.5  13.7  25.7  9.07E-001  1.00E+000  9.11E-001  1.00E+000  8.95E-001  1.00E+000  1.00E+000  1.00E+000  4.90E-001  5.15E-001  5.24E-001  5.39E-001  5.48E-001  5.24E-001
1095.01   24.6    8  2.8 1   0  343.371796 0.000596  51.598335 0.000256  343.371796 0.000596  51.598335 0.000256  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.5   1.1   1.6  7.44E-001  8.78E-001  6.24E-001  7.90E-001  5.69E-001  4.36E-001  3.66E-001  3.66E-001  5.91E-001  6.19E-001  5.34E-001  7.21E-001  6.44E-001  6.09E-001
1099.01   18.8    3  3.7 1   0  292.527863 0.001897 161.525650 0.002254  292.527863 0.001897 161.525650 0.002254  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.4   0.5   0.3  8.93E-001  8.23E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1102.01    4.2   37  4.6 4  33  317.255737 0.002690  12.333487 0.000233  317.230835 0.004932  12.334900 0.000592  2.24E-005  6.41E-006 -3.05E-007  1.81E-007 -3.18E-008  1.76E-008  23.7  25.3  37.2  4.79E-007  1.03E-003  7.67E-002  2.44E-001  1.08E-001  9.60E-001  7.40E-001  7.40E-001  2.88E-002  2.34E-002  4.56E-001  1.80E-002  4.05E-001  4.48E-001
1102.02    3.0   51  3.9 3  16  326.069672 0.002226   8.145123 0.000126  326.069672 0.003387   8.145123 0.000313 -4.61E-006  1.03E-006  1.67E-007  6.30E-008  0.00E+000  0.00E+000  23.1  16.3  27.4  1.38E-002  8.17E-001  5.85E-001  1.00E+000  8.16E-001  9.73E-001  8.50E-001  8.50E-001  5.60E-002  1.88E-002  3.06E-001  1.89E-002  3.03E-001  4.95E-001
1103.01   27.2    4 11.4 1   3  469.468689 0.003249  90.139755 0.002680  469.468689 0.003249  90.139755 0.002680  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.7  19.5  22.0  2.65E-006  1.34E-007  7.12E-006  1.65E-006  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.63E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1108.01    5.2   24  3.8 1   0  328.518768 0.001969  18.924828 0.000281  328.518768 0.001969  18.924828 0.000281  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.4   6.4  12.4  6.35E-001  9.98E-001  6.24E-001  9.91E-001  6.09E-001  9.91E-001  9.03E-001  9.03E-001  5.06E-001  5.15E-001  5.09E-001  5.51E-001  5.44E-001  5.35E-001
1112.01    5.8   10  9.1 1   0  356.027313 0.005380  37.808426 0.001427  356.027313 0.005380  37.808426 0.001427  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.6  13.7  27.6  1.18E-001  7.69E-001  1.47E-001  5.88E-001  1.08E-001  1.36E-001  1.04E-001  1.04E-001  4.86E-001  5.54E-001  5.65E-001  4.90E-001  5.02E-001  4.43E-001
1113.01    4.3   16  4.9 1   0  316.168091 0.002217  25.934809 0.000418  316.168091 0.002217  25.934809 0.000418  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.0   8.4  13.3  2.33E-001  7.25E-001  1.88E-001  8.58E-001  1.47E-001  5.67E-001  4.23E-001  4.23E-001  5.48E-001  5.98E-001  5.51E-001  6.56E-001  6.10E-001  5.60E-001
1113.02    6.0    6  6.9 1   0  342.017731 0.003900  83.440956 0.002202  342.017731 0.003900  83.440956 0.002202  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.3   7.8   8.5  6.77E-001  5.21E-001  5.61E-001  6.29E-001  5.77E-001  6.99E-001  0.00E+000  0.00E+000  5.78E-001  5.40E-001  4.74E-001 -1.00E+000 -1.00E+000 -1.00E+000
1115.01    3.8   31  6.0 1   0  342.151672 0.003625  12.991606 0.000374  342.151672 0.003625  12.991606 0.000374  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  30.2  10.7  16.1  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  5.10E-001  3.91E-001  3.83E-001  3.16E-001  3.09E-001  4.20E-001
1117.01    4.4   40  6.4 1   1  318.734955 0.002974  11.089444 0.000240  318.734955 0.002974  11.089444 0.000240  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  26.5  22.1  39.0  3.37E-005  2.51E-001  2.23E-005  1.79E-001  1.43E-005  1.38E-001  3.63E-001  3.63E-001  5.32E-001  5.65E-001  5.33E-001  4.82E-001  4.50E-001  4.18E-001
1145.01    8.8   16  5.6 3  19  340.589569 0.002020  30.585472 0.000452  340.589569 0.002925  30.585472 0.001143 -2.07E-005  3.49E-006  3.12E-006  8.73E-007  0.00E+000  0.00E+000  12.2  20.0  27.0  1.74E-012  4.66E-009  2.58E-003  1.52E-002  8.75E-002  2.27E-001  1.78E-001  1.78E-001  5.19E-002  1.18E-002  2.31E-001  2.01E-002  2.87E-001  5.61E-001
1152.01  127.5   86  3.4 1   1  328.466370 0.000030   4.722250 0.000001  328.466370 0.000030   4.722250 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.5   0.5   0.6  3.18E-009  1.79E-003  2.35E-009  1.80E-004  3.77E-009  8.05E-007  4.49E-006  4.49E-006  5.18E-001  5.09E-001  4.91E-001  5.28E-001  5.10E-001  5.19E-001
1159.01   16.6    6  5.1 1   0  357.614807 0.001948  64.616623 0.001187  357.614807 0.001948  64.616623 0.001187  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.4   5.5   5.5  4.24E-001  1.41E-001  5.38E-001  3.51E-001  3.51E-001  3.09E-001  0.00E+000  0.00E+000  4.22E-001  5.79E-001  6.37E-001 -1.00E+000 -1.00E+000 -1.00E+000
1160.01    4.7   33  3.3 1   0  337.866211 0.001925  13.213941 0.000187  337.866211 0.001925  13.213941 0.000187  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.7  13.4  16.7  2.39E-001  3.45E-001  2.63E-001  5.37E-001  3.13E-001  8.14E-001  9.78E-001  9.78E-001  4.83E-001  4.46E-001  4.63E-001  3.62E-001  3.80E-001  4.15E-001
1162.01   45.2    3 11.7 1   0  265.632477 0.001624 158.694824 0.002070  265.632477 0.001624 158.694824 0.002070  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.6   1.1   1.0  6.62E-001  4.98E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1165.01    5.3   61  1.9 1   0  316.244141 0.000744   7.054040 0.000039  316.244141 0.000744   7.054040 0.000039  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.9   5.6   9.2  1.01E-001  9.86E-001  8.89E-002  9.75E-001  8.35E-002  1.00E+000  1.00E+000  1.00E+000  5.21E-001  5.33E-001  5.12E-001  5.57E-001  5.36E-001  5.24E-001
1175.01    5.0   16 13.0 1   0  328.705292 0.009324  31.596071 0.001968  328.705292 0.009324  31.596071 0.001968  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  54.5  46.1  75.5  4.04E-003  2.08E-001  4.01E-003  5.35E-002  3.24E-003  5.82E-002  3.95E-002  3.95E-002  5.21E-001  5.59E-001  5.37E-001  6.19E-001  5.98E-001  5.61E-001
1176.01   69.0  200  1.8 1   0  342.618652 0.000038   1.973761 0.000001  342.618652 0.000038   1.973761 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.8   0.5   0.7  7.56E-001  1.00E+000  7.58E-001  1.00E+000  7.81E-001  1.00E+000  1.00E+000  1.00E+000  4.97E-001  4.75E-001  4.78E-001  4.88E-001  4.91E-001  5.14E-001
1177.01   15.5  120  2.0 1   1  331.848846 0.000079   3.305575 0.000002  331.848846 0.000079   3.305575 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.3   1.0   1.5  8.21E-005  7.02E-001  7.76E-005  6.48E-001  6.24E-005  5.97E-001  8.81E-001  8.81E-001  5.07E-001  5.24E-001  5.17E-001  4.76E-001  4.69E-001  4.53E-001
1187.01    6.9 1160  0.8 1   1  326.539581 0.000066   0.370528 0.000000  326.539581 0.000066   0.370528 0.000000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.4   2.4   3.5  1.42E-005  1.00E+000  1.49E-005  1.00E+000  1.37E-005  1.00E+000  1.00E+000  1.00E+000  4.98E-001  5.03E-001  5.05E-001  5.05E-001  5.08E-001  5.02E-001
1191.01    4.1   19  3.2 1   0  384.098114 0.002602   8.172751 0.000385  384.098114 0.002602   8.172751 0.000385  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.3  13.6  19.0  7.81E-002  2.40E-001  8.52E-002  1.11E-001  7.65E-002  1.48E-001  6.56E-002  6.56E-002  4.99E-001  5.25E-001  5.25E-001  5.73E-001  5.73E-001  5.47E-001
1193.01   26.2    4  4.3 1   0  320.345764 0.001058 119.062309 0.000701  320.345764 0.001058 119.062309 0.000701  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.0   1.9   2.5  2.55E-001  2.78E-001  1.00E-001  1.16E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  7.05E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1194.01    4.0   15  2.4 1   0  374.430511 0.002046   8.707725 0.000305  374.430511 0.002046   8.707725 0.000305  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.8   7.5   7.8  8.96E-001  8.36E-001  9.27E-001  9.16E-001  8.96E-001  9.07E-001  8.32E-001  8.32E-001  4.16E-001  4.63E-001  5.44E-001  4.70E-001  5.49E-001  5.06E-001
1198.01    3.9   28  5.9 1   0  313.822113 0.003878  16.088921 0.000430  313.822113 0.003878  16.088921 0.000430  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  29.4  20.3  34.6  5.44E-002  7.44E-001  4.57E-002  9.05E-001  7.83E-002  9.66E-002  5.70E-001  5.70E-001  5.28E-001  4.69E-001  4.42E-001  4.12E-001  3.86E-001  4.43E-001
1198.03    3.3   12  5.8 1   0  327.767029 0.006354  35.677612 0.001643  327.767029 0.006354  35.677612 0.001643  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  33.9  17.5  24.3  7.12E-001  8.89E-001  6.89E-001  8.64E-001  6.18E-001  4.29E-001  7.62E-001  7.62E-001  5.12E-001  5.63E-001  5.50E-001  6.15E-001  6.01E-001  5.52E-001
1199.01    8.1    8  5.6 3  16  294.982697 0.003159  53.527565 0.001333  294.982697 0.004869  53.527565 0.003654 -2.55E-005  1.50E-005 -2.83E-005  6.77E-006  0.00E+000  0.00E+000  13.0  17.0  19.6  4.79E-003  1.64E-003  2.94E-003  1.30E-004  9.70E-001  9.89E-001  9.24E-001  9.24E-001  5.76E-001  4.56E-003  3.59E-003  1.18E-002  9.69E-003  4.95E-001
1203.01    5.6    9  5.4 1   0  284.516113 0.004228  31.882299 0.001039  284.516113 0.004228  31.882299 0.001039  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.2  11.8  13.2  6.95E-001  6.17E-001  6.22E-001  6.26E-001  4.95E-001  5.19E-001  5.41E-001  5.41E-001  5.51E-001  6.39E-001  5.89E-001  7.27E-001  6.81E-001  5.97E-001
1203.03    3.3    8  3.8 1   0  251.057388 0.005923  48.656307 0.002486  251.057388 0.005923  48.656307 0.002486  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.7  23.2  29.1  6.13E-002  8.63E-002  3.63E-002  2.13E-002  1.82E-002  1.35E-002  7.39E-001  7.39E-001  5.86E-001  6.83E-001  6.02E-001  3.62E-001  3.05E-001  2.42E-001
1205.01    3.8   37  5.5 1   0  288.908905 0.003188   8.638526 0.000240  288.908905 0.003188   8.638526 0.000240  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  27.9  12.2  18.8  9.96E-001  1.00E+000  9.96E-001  1.00E+000  9.94E-001  1.00E+000  1.00E+000  1.00E+000  4.90E-001  5.23E-001  5.33E-001  4.74E-001  4.84E-001  4.51E-001
1207.01    4.0   33  2.5 1   0  322.554077 0.001593  13.734738 0.000166  322.554077 0.001593  13.734738 0.000166  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.6  13.5  17.0  5.06E-003  1.38E-002  1.07E-002  7.35E-003  8.93E-003  2.94E-002  1.20E-002  1.20E-002  4.47E-001  4.73E-001  5.25E-001  4.86E-001  5.38E-001  5.13E-001
1210.01    3.6   26  5.9 1   0  270.866302 0.004569  14.554313 0.000545  270.866302 0.004569  14.554313 0.000545  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  34.6  19.7  31.5  5.22E-001  9.63E-001  6.21E-001  9.71E-001  6.37E-001  9.98E-001  9.99E-001  9.99E-001  4.27E-001  4.13E-001  4.86E-001  2.88E-001  3.53E-001  3.67E-001
1215.01    7.0   22  8.0 1   0  334.963013 0.002652  17.324236 0.000308  334.963013 0.002652  17.324236 0.000308  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.8  14.0  21.2  5.60E-002  3.76E-001  4.83E-002  4.05E-001  5.76E-002  1.34E-001  1.09E-001  1.09E-001  5.27E-001  5.17E-001  4.90E-001  5.53E-001  5.26E-001  5.35E-001
1215.02    6.0   12  7.4 1   0  309.430206 0.003849  33.006794 0.000816  309.430206 0.003849  33.006794 0.000816  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.9  17.2  20.1  2.13E-001  1.12E-001  1.78E-001  1.98E-001  9.12E-001  1.00E+000  9.96E-001  9.96E-001  5.43E-001  5.80E-002  5.04E-002  8.53E-002  7.51E-002  5.52E-001
1218.01    7.0   14  5.0 1   0  333.251373 0.002779  29.619024 0.000510  333.251373 0.002779  29.619024 0.000510  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.2   7.0  10.0  9.05E-001  9.69E-001  9.51E-001  9.84E-001  9.20E-001  9.87E-001  9.17E-001  9.17E-001  3.59E-001  4.23E-001  5.62E-001  4.29E-001  5.63E-001  5.03E-001
1221.01    5.8   14  8.2 1   3  342.967896 0.003886  30.156702 0.000755  342.967896 0.003886  30.156702 0.000755  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.1  37.4  63.2  0.00E+000  4.65E-010  3.22E-011  1.12E-005  9.09E-007  7.49E-006  4.02E-002  4.02E-002  2.20E-001  1.02E-001  2.98E-001  7.54E-002  2.31E-001  4.12E-001
1221.02    5.1    9 11.8 1   0  340.741211 0.008095  51.081223 0.002720  340.741211 0.008095  51.081223 0.002720  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  34.0  13.6  33.5  2.96E-001  9.44E-001  2.49E-001  4.23E-001  1.73E-001  5.70E-001  3.25E-001  3.25E-001  5.48E-001  6.31E-001  5.83E-001  5.95E-001  5.51E-001  4.74E-001
1226.01  630.2    4  7.8 1   0  243.923462 0.000154 137.759628 0.000134  243.923462 0.000154 137.759628 0.000134  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.4   0.2   0.2  6.07E-001  5.80E-001  5.64E-001  4.94E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  5.00E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1227.01   46.1  187  1.7 1   0  303.656128 0.000021   2.155278 0.000000  303.656128 0.000021   2.155278 0.000000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.5   0.3   0.4  8.44E-001  1.00E+000  8.59E-001  1.00E+000  8.61E-001  1.00E+000  1.00E+000  1.00E+000  4.79E-001  4.77E-001  4.98E-001  4.92E-001  5.12E-001  5.15E-001
1230.01  280.9    3 30.0 1   0  312.778931 0.000866 165.739685 0.001037  312.778931 0.000866 165.739685 0.001037  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.2   1.1   1.5  2.17E-001  2.82E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1236.01   15.2   13  8.0 1   3  334.263062 0.001583  35.745697 0.000408  334.263062 0.001583  35.745697 0.000408  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.1  12.6  20.4  1.31E-012  4.87E-005  2.07E-008  9.75E-008  4.89E-003  2.41E-001  8.70E-001  8.70E-001  3.42E-001  6.81E-002  1.35E-001  1.01E-001  1.83E-001  5.63E-001
1236.02    5.7   34  5.7 1   1  292.258942 0.002186  12.309866 0.000173  292.258942 0.002186  12.309866 0.000173  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.9  17.2  31.8  2.96E-009  7.42E-002  1.87E-009  4.44E-002  1.76E-008  2.79E-006  4.91E-005  4.91E-005  5.31E-001  4.78E-001  4.47E-001  4.53E-001  4.23E-001  4.75E-001
1238.01    6.9   15  7.0 1   0  288.686127 0.003452  27.072201 0.000704  288.686127 0.003452  27.072201 0.000704  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.8  10.5  13.9  8.52E-001  8.81E-001  8.06E-001  9.57E-001  7.40E-001  8.19E-001  1.00E+000  1.00E+000  5.45E-001  6.03E-001  5.59E-001  4.05E-001  3.67E-001  3.18E-001
1241.01    7.6   21 10.9 1   1  315.560974 0.003510  21.405628 0.000530  315.560974 0.003510  21.405628 0.000530  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.2  19.7  38.1  1.14E-005  1.97E-001  8.56E-006  2.37E-001  7.89E-003  4.71E-001  5.86E-001  5.86E-001  5.34E-001  2.06E-001  1.86E-001  2.47E-001  2.25E-001  5.48E-001
1241.02    3.6   43 13.0 1   3  320.638458 0.005755  10.500941 0.000424  320.638458 0.005755  10.500941 0.000424  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  54.7  81.0 117.8  0.00E+000  5.14E-014  1.18E-008  1.29E-004  1.26E-007  1.82E-004  1.62E-002  1.62E-002  3.68E-002  2.57E-002  4.30E-001  2.28E-002  4.04E-001  4.73E-001
1242.01   49.6    4  4.5 1   0  415.524963 0.000692  99.644096 0.000599  415.524963 0.000692  99.644096 0.000599  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.9   0.9   0.9  6.17E-001  4.90E-001  9.13E-001  9.02E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  1.10E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1245.01    5.0   31  5.5 1   0  334.413757 0.002551  13.719964 0.000247  334.413757 0.002551  13.719964 0.000247  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.2   9.8  15.3  9.58E-001  9.99E-001  9.57E-001  9.98E-001  9.46E-001  9.99E-001  9.86E-001  9.86E-001  4.91E-001  5.20E-001  5.28E-001  5.43E-001  5.51E-001  5.23E-001
1246.01    3.0   23  3.5 1   0  309.994446 0.003643  19.036581 0.000481  309.994446 0.003643  19.036581 0.000481  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.9   7.6  16.9  9.73E-001  1.00E+000  9.63E-001  1.00E+000  9.53E-001  9.99E-001  1.00E+000  1.00E+000  5.31E-001  5.55E-001  5.24E-001  5.65E-001  5.35E-001  5.11E-001
1255.01   70.4    3  7.3 1   0  441.299408 0.001800  78.923950 0.002627  441.299408 0.001800  78.923950 0.002627  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.0   0.2   0.2  9.29E-001  9.21E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1257.01   68.9    6  4.4 1   0  280.088898 0.000366  86.647865 0.000199  280.088898 0.000366  86.647865 0.000199  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.2   0.3   0.4  9.66E-001  9.62E-001  9.02E-001  8.95E-001  7.54E-001  6.65E-001  0.00E+000  0.00E+000  6.19E-001  7.45E-001  6.41E-001 -1.00E+000 -1.00E+000 -1.00E+000
1258.01   16.6   13  6.4 1   3  311.423859 0.001354  36.338127 0.000357  311.423859 0.001354  36.338127 0.000357  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.7  11.3  14.2  1.68E-007  3.52E-008  5.05E-006  1.84E-011  5.81E-006  5.47E-010  2.51E-007  2.51E-007  4.30E-001  4.67E-001  5.34E-001  4.72E-001  5.36E-001  5.03E-001
1258.02    3.4   28  5.7 1   0  318.499420 0.003667  14.645906 0.000392  318.499420 0.003667  14.645906 0.000392  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  29.7  12.0  24.1  7.51E-001  1.00E+000  7.06E-001  1.00E+000  6.53E-001  9.99E-001  9.95E-001  9.95E-001  5.37E-001  5.77E-001  5.41E-001  6.15E-001  5.79E-001  5.39E-001
1261.01   56.4    3 11.6 1   0  415.962982 0.001226 133.459610 0.001031  415.962982 0.001226 133.459610 0.001031  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.2   1.2   1.1  5.20E-001  4.24E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1264.01    4.6   34  3.7 1   0  315.498871 0.001930  14.131787 0.000194  315.498871 0.001930  14.131787 0.000194  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.3  14.5  18.8  5.44E-002  1.07E-001  4.32E-002  6.58E-002  3.55E-002  1.17E-001  2.18E-001  2.18E-001  5.34E-001  5.63E-001  5.29E-001  5.15E-001  4.82E-001  4.53E-001
1266.01    5.5   38  4.0 1   0  321.892273 0.001554  11.419313 0.000120  321.892273 0.001554  11.419313 0.000120  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.9   8.2  13.6  4.32E-001  9.78E-001  3.98E-001  9.38E-001  3.65E-001  9.17E-001  7.32E-001  7.32E-001  5.25E-001  5.50E-001  5.25E-001  5.79E-001  5.55E-001  5.29E-001
1270.01    4.6   74  1.1 1   3  312.189514 0.000593   5.729323 0.000022  312.189514 0.000593   5.729323 0.000022  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.7   7.8   9.6  9.55E-005  4.61E-004  7.91E-005  9.96E-004  7.00E-004  4.61E-003  2.81E-003  2.81E-003  5.17E-001  3.87E-001  3.72E-001  3.05E-001  2.91E-001  4.11E-001
1270.02    3.1   40  1.8 3  19  345.598053 0.001665  11.608384 0.000135  345.598053 0.002596  11.608384 0.000325  7.28E-006  1.34E-006  7.88E-007  9.83E-008  0.00E+000  0.00E+000  16.3  19.3  25.0  8.81E-009  7.21E-006  5.81E-009  3.23E-007  1.61E-001  4.06E-001  9.71E-001  9.71E-001  5.28E-001  6.08E-003  5.20E-003  1.69E-003  1.43E-003  3.20E-001
1271.01  109.0    3 10.8 1   7  374.117737 0.000560 161.837921 0.000639  374.117737 0.000560 161.837921 0.000639  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.5  80.9 108.7  0.00E+000  0.00E+000  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1273.01    8.0   11  4.6 1   0  343.265808 0.002115  40.057968 0.000718  343.265808 0.002115  40.057968 0.000718  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.4   7.7   9.3  3.99E-001  5.37E-001  3.27E-001  7.12E-001  2.70E-001  8.90E-001  7.32E-001  7.32E-001  5.57E-001  6.08E-001  5.53E-001  6.60E-001  6.07E-001  5.55E-001
1275.01   21.5    9  6.4 1   0  352.063202 0.001211  50.285427 0.000470  352.063202 0.001211  50.285427 0.000470  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.3   2.4   3.4  7.87E-001  8.84E-001  8.93E-001  8.01E-001  8.18E-001  8.78E-001  8.71E-001  8.71E-001  3.23E-001  4.12E-001  5.82E-001  4.11E-001  5.69E-001  4.93E-001
1276.01    5.3   22  5.2 1   0  322.375000 0.002084  22.789257 0.000346  322.375000 0.002084  22.789257 0.000346  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.2  11.5  18.4  1.00E-002  3.06E-001  7.96E-003  6.13E-001  5.70E-003  2.86E-001  3.76E-001  3.76E-001  5.33E-001  5.74E-001  5.41E-001  5.13E-001  4.81E-001  4.42E-001
1278.01    3.7   17  5.3 1   0  326.133606 0.004244  24.805901 0.000758  326.133606 0.004244  24.805901 0.000758  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  25.8  19.5  30.7  4.73E-002  4.34E-001  6.49E-002  6.79E-001  1.47E-001  5.26E-002  2.95E-002  2.95E-002  4.77E-001  3.77E-001  4.00E-001  3.73E-001  3.96E-001  4.93E-001
1278.02    6.9   11  6.5 1   0  316.054626 0.003152  44.346275 0.001074  316.054626 0.003152  44.346275 0.001074  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.4  12.1  12.5  5.72E-001  4.07E-001  5.08E-001  4.15E-001  4.30E-001  3.99E-001  3.61E-001  3.61E-001  5.45E-001  6.00E-001  5.56E-001  6.79E-001  6.37E-001  5.82E-001
1279.01    7.0   32  4.9 1   0  344.321289 0.001986  14.374432 0.000190  344.321289 0.001986  14.374432 0.000190  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.5   7.9  13.2  8.76E-001  9.99E-001  8.50E-001  9.91E-001  8.38E-001  9.84E-001  9.99E-001  9.99E-001  5.31E-001  5.40E-001  5.09E-001  4.88E-001  4.58E-001  4.49E-001
1281.01    4.5   10  2.8 1   0  322.215179 0.002361  49.477448 0.000868  322.215179 0.002361  49.477448 0.000868  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.0   7.8  12.0  1.28E-001  4.50E-001  2.27E-001  6.89E-001  3.07E-001  8.13E-001  8.53E-001  8.53E-001  4.24E-001  3.79E-001  4.52E-001  3.83E-001  4.50E-001  4.96E-001
1282.01   10.6   14  8.5 1   0  342.790100 0.002286  30.863962 0.000482  342.790100 0.002286  30.863962 0.000482  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.2   5.6   9.5  7.58E-001  9.69E-001  7.08E-001  7.68E-001  9.03E-001  9.66E-001  9.93E-001  9.93E-001  5.39E-001  2.84E-001  2.58E-001  2.21E-001  1.99E-001  4.15E-001
1283.01    3.3   55  5.9 1   0  305.716431 0.002919   8.091741 0.000168  305.716431 0.002919   8.091741 0.000168  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  32.0  23.8  36.6  2.11E-002  6.75E-001  1.72E-002  7.02E-001  2.22E-002  6.82E-001  8.65E-002  8.65E-002  5.25E-001  5.04E-001  4.79E-001  5.03E-001  4.78E-001  4.99E-001
1285.01    4.0  453  1.7 3  16  344.260620 0.000148   0.937414 0.000001  344.260620 0.000189   0.937414 0.000003 -9.77E-009  7.67E-009 -6.87E-010  7.60E-011  0.00E+000  0.00E+000   6.5   3.8   3.3  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  4.57E-001  2.38E-006  4.00E-006  1.08E-006  1.84E-006  4.33E-001
1288.01   84.9    4  6.6 1   0  388.565460 0.000552 117.930832 0.000455  388.565460 0.000552 117.930832 0.000455  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.5   0.7   0.7  6.25E-001  5.18E-001  8.29E-001  8.44E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  2.18E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1298.01    4.8   39  2.1 1   0  318.406494 0.001099  11.008257 0.000082  318.406494 0.001099  11.008257 0.000082  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.0   6.9  10.3  2.59E-001  8.29E-001  3.89E-001  8.71E-001  3.45E-001  8.61E-001  9.30E-001  9.30E-001  4.04E-001  4.37E-001  5.34E-001  4.44E-001  5.39E-001  5.06E-001
1299.01   21.5    7 15.5 1   0  314.523529 0.003076  52.499557 0.001269  314.523529 0.003076  52.499557 0.001269  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.3   6.9   9.5  4.66E-001  6.26E-001  3.82E-001  6.20E-001  2.52E-001  6.26E-001  0.00E+000  0.00E+000  5.65E-001  6.74E-001  6.12E-001 -1.00E+000 -1.00E+000 -1.00E+000
1301.02    4.0    9  5.4 1   0  384.901031 0.005000  37.513752 0.001367  384.901031 0.005000  37.513752 0.001367  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.2  12.6  18.2  4.89E-001  7.08E-001  3.82E-001  5.13E-001  2.88E-001  4.64E-001  1.96E-001  1.96E-001  5.78E-001  6.53E-001  5.79E-001  6.41E-001  5.71E-001  4.98E-001
1302.01    9.5    8  7.0 1   0  343.113831 0.003143  55.637802 0.001262  343.113831 0.003143  55.637802 0.001262  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.0   8.3  12.9  2.08E-001  5.33E-001  6.11E-001  4.86E-001  5.31E-001  8.31E-001  9.18E-001  9.18E-001  2.39E-001  3.01E-001  5.54E-001  3.98E-001  6.31E-001  5.79E-001
1303.01   13.7   14 19.0 1   2  316.734558 0.003750  34.295956 0.000809  316.734558 0.003750  34.295956 0.000809  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.6  24.4  29.2  3.29E-003  7.07E-004  2.73E-003  1.37E-002  5.69E-003  4.55E-003  1.41E-003  1.41E-003  5.37E-001  5.13E-001  4.77E-001  5.83E-001  5.47E-001  5.67E-001
1307.01    6.4   10  3.7 1   0  284.872284 0.002088  44.850994 0.000618  284.872284 0.002088  44.850994 0.000618  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.7   7.6  10.8  1.11E-001  2.89E-001  1.47E-001  6.48E-001  1.01E-001  3.30E-001  5.42E-001  5.42E-001  4.79E-001  5.57E-001  5.74E-001  2.84E-001  3.03E-001  2.53E-001
1307.02    3.5   22  2.4 1   0  335.146637 0.001930  20.342537 0.000259  335.146637 0.001930  20.342537 0.000259  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.3  10.5  13.0  3.48E-001  5.42E-001  3.10E-001  5.90E-001  2.73E-001  2.21E-001  1.52E-001  1.52E-001  5.32E-001  5.64E-001  5.32E-001  6.11E-001  5.80E-001  5.48E-001
1308.01    7.0   15  5.6 1   0  338.388611 0.002875  23.584717 0.000451  338.388611 0.002875  23.584717 0.000451  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.7   6.9  14.0  5.67E-001  9.84E-001  4.86E-001  9.96E-001  4.93E-001  8.97E-001  8.84E-001  8.84E-001  5.56E-001  5.51E-001  4.96E-001  5.47E-001  4.94E-001  4.98E-001
1309.01    5.2   44  4.8 1   0  333.487488 0.001787  10.117093 0.000125  333.487488 0.001787  10.117093 0.000125  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.8  10.4  15.3  7.59E-001  9.91E-001  7.33E-001  9.75E-001  6.98E-001  9.89E-001  9.96E-001  9.96E-001  5.21E-001  5.50E-001  5.28E-001  5.54E-001  5.33E-001  5.05E-001
1310.01    4.1   21  3.5 1   0  301.988556 0.002466  19.129562 0.000312  301.988556 0.002466  19.129562 0.000312  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.4   7.4  11.0  9.64E-001  9.95E-001  9.54E-001  9.80E-001  9.34E-001  9.94E-001  9.87E-001  9.87E-001  5.24E-001  5.66E-001  5.42E-001  6.11E-001  5.88E-001  5.46E-001
1311.01   16.2    6  7.4 1   0  302.615479 0.002377  83.576469 0.001430  302.615479 0.002377  83.576469 0.001430  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.2   6.7   6.7  3.77E-001  1.77E-001  2.63E-001  3.05E-001  7.29E-001  6.75E-001  0.00E+000  0.00E+000  5.99E-001  2.43E-001  1.98E-001 -1.00E+000 -1.00E+000 -1.00E+000
1314.01    4.0   41  8.6 1   0  321.813660 0.004197   8.575065 0.000234  321.813660 0.004197   8.575065 0.000234  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  38.7  26.8  38.1  4.41E-001  8.22E-001  4.40E-001  7.03E-001  4.00E-001  8.27E-001  9.82E-001  9.82E-001  5.01E-001  5.31E-001  5.29E-001  5.14E-001  5.12E-001  4.83E-001
1315.01    3.1   64  3.5 1   0  320.075775 0.001793   6.846394 0.000082  320.075775 0.001793   6.846394 0.000082  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.8  14.3  21.5  2.49E-001  9.17E-001  2.22E-001  9.00E-001  2.32E-001  9.87E-001  9.94E-001  9.94E-001  5.25E-001  5.18E-001  4.93E-001  4.72E-001  4.48E-001  4.55E-001
1320.01   51.0   15  3.7 1   0  377.136353 0.000293  10.506879 0.000059  377.136353 0.000293  10.506879 0.000059  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.7   1.5   2.0  4.44E-002  9.31E-002  3.86E-002  4.95E-002  8.39E-002  4.67E-001  4.57E-001  4.57E-001  5.31E-001  4.57E-001  4.28E-001  3.87E-001  3.61E-001  4.30E-001
1323.01   20.9   41  2.4 1   0  380.612518 0.000281   3.990146 0.000020  380.612518 0.000281   3.990146 0.000020  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.7   1.5   2.8  1.92E-001  9.92E-001  2.02E-001  8.48E-001  2.65E-001  9.67E-001  8.37E-001  8.37E-001  4.93E-001  4.41E-001  4.48E-001  3.83E-001  3.90E-001  4.41E-001
1325.01   16.0   37  3.4 1   0  271.178436 0.000540  10.035419 0.000048  271.178436 0.000540  10.035419 0.000048  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.8   3.3   4.3  6.52E-001  8.26E-001  6.05E-001  7.67E-001  5.64E-001  8.65E-001  8.46E-001  8.46E-001  5.34E-001  5.64E-001  5.30E-001  5.56E-001  5.22E-001  4.92E-001
1329.01    7.3   12  5.2 1   0  252.661026 0.002505  33.199142 0.000743  252.661026 0.002505  33.199142 0.000743  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.2   6.0   7.4  9.39E-001  9.52E-001  9.10E-001  9.92E-001  8.83E-001  9.45E-001  9.99E-001  9.99E-001  5.44E-001  5.68E-001  5.25E-001  6.76E-002  5.92E-002  5.62E-002
1332.01    5.1   13  4.2 1   0  422.020905 0.003423  19.306438 0.000840  422.020905 0.003423  19.306438 0.000840  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.2   7.0  13.4  7.66E-001  9.90E-001  7.91E-001  7.24E-001  7.12E-001  6.70E-001  8.12E-001  8.12E-001  4.62E-001  5.32E-001  5.67E-001  5.18E-001  5.53E-001  4.88E-001
1335.01   34.6    3 11.4 1   0  354.248535 0.001796 127.831902 0.002350  354.248535 0.001796 127.831902 0.002350  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.6   1.5   1.6  5.29E-001  4.95E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1336.02    3.1   23  4.3 1   0  267.896881 0.004576  15.572765 0.000541  267.896881 0.004576  15.572765 0.000541  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  32.7  22.8  38.7  3.18E-002  6.82E-001  5.19E-002  7.00E-001  4.68E-001  9.56E-001  7.79E-001  7.79E-001  4.56E-001  1.36E-001  1.63E-001  1.61E-001  1.90E-001  5.36E-001
1353.01  271.0    4 10.7 1   0  295.523041 0.000418 125.864349 0.000349  295.523041 0.000418 125.864349 0.000349  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.1   1.3   1.4  3.55E-002  1.53E-002  5.24E-001  5.43E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  2.39E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1353.02    5.2   13  3.8 1   0  307.491516 0.002489  34.543072 0.000590  307.491516 0.002489  34.543072 0.000590  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.1  11.1  13.0  2.84E-001  1.99E-001  2.15E-001  1.44E-001  1.65E-001  7.47E-002  8.47E-001  8.47E-001  5.64E-001  6.21E-001  5.59E-001  4.69E-001  4.12E-001  3.61E-001
1355.01   15.5    9  5.2 1   0  344.580841 0.001236  51.929092 0.000411  344.580841 0.001236  51.929092 0.000411  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.3   4.5   6.1  1.12E-001  1.70E-001  3.61E-001  5.75E-002  4.81E-001  8.35E-001  9.69E-001  9.69E-001  3.13E-001  2.57E-001  4.23E-001  2.17E-001  3.55E-001  4.25E-001
1357.01    3.5   82  2.5 1   1  423.008575 0.001203   3.014370 0.000044  423.008575 0.001203   3.014370 0.000044  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.0  14.5  19.9  2.01E-004  3.00E-002  8.54E-004  1.02E-001  9.54E-004  5.07E-002  3.63E-002  3.63E-002  4.10E-001  4.07E-001  4.97E-001  4.27E-001  5.17E-001  5.20E-001
1358.01    4.9   43  2.3 1   0  413.924225 0.000885   5.645013 0.000063  413.924225 0.000885   5.645013 0.000063  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.6   5.6  10.5  4.41E-003  9.33E-001  6.09E-003  9.81E-001  5.51E-003  9.44E-001  9.94E-001  9.94E-001  4.81E-001  4.97E-001  5.16E-001  5.23E-001  5.41E-001  5.26E-001
1358.02    3.0   28  2.6 1   0  422.730896 0.001993   8.743607 0.000217  422.730896 0.001993   8.743607 0.000217  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.1  13.3  19.6  7.44E-003  2.62E-001  5.55E-003  2.61E-001  7.77E-003  3.34E-001  8.50E-001  8.50E-001  5.35E-001  5.19E-001  4.85E-001  4.58E-001  4.25E-001  4.41E-001
1359.01   10.7    5  5.7 1   0  414.783997 0.002938  37.101448 0.001430  414.783997 0.002938  37.101448 0.001430  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.4   1.2   2.1  9.71E-001  9.91E-001  9.00E-001  9.64E-001  7.80E-001  8.23E-001  0.00E+000  0.00E+000  6.14E-001  6.05E-001  5.20E-001 -1.00E+000 -1.00E+000 -1.00E+000
1359.02   27.9    3  4.4 1   0  412.651245 0.001706 104.815903 0.002224  412.651245 0.001706 104.815903 0.002224  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.0   0.8   0.8  7.52E-001  6.56E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1360.01    7.4   12  4.4 1   0  317.914948 0.001971  36.770210 0.000522  317.914948 0.001971  36.770210 0.000522  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.7  11.3  10.3  2.05E-001  4.55E-003  2.08E-001  1.01E-001  3.34E-001  6.58E-001  4.70E-001  4.70E-001  5.09E-001  4.18E-001  4.12E-001  5.00E-001  4.92E-001  5.75E-001
1360.02    3.6   30  2.5 1   1  322.953217 0.001631  14.589573 0.000166  322.953217 0.001631  14.589573 0.000166  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.5  14.4  21.2  3.97E-007  1.36E-002  1.63E-006  6.29E-004  1.87E-006  1.35E-003  7.41E-004  7.41E-004  4.63E-001  4.75E-001  5.12E-001  5.10E-001  5.46E-001  5.34E-001
1361.01   10.1    8  4.7 1   0  323.698517 0.001788  59.878567 0.000787  323.698517 0.001788  59.878567 0.000787  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.1   2.6   3.3  9.50E-001  9.48E-001  9.76E-001  9.77E-001  9.85E-001  9.70E-001  9.47E-001  9.47E-001  2.96E-001  1.53E-001  2.94E-001  2.18E-001  3.61E-001  5.51E-001
1362.01    4.7   12  3.3 1   0  393.062134 0.003148  20.512867 0.000842  393.062134 0.003148  20.512867 0.000842  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.2   4.0   6.7  9.94E-001  1.00E+000  9.94E-001  9.99E-001  9.86E-001  9.98E-001  1.00E+000  1.00E+000  4.47E-001  5.21E-001  5.70E-001  4.44E-001  4.93E-001  4.27E-001
1364.01    4.1   17  4.0 1   0  348.215637 0.003176  20.833269 0.000426  348.215637 0.003176  20.833269 0.000426  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.4  10.8  16.6  5.84E-001  9.15E-001  5.63E-001  2.99E-001  5.26E-001  5.87E-001  6.83E-001  6.83E-001  5.14E-001  5.39E-001  5.25E-001  3.11E-001  3.02E-001  2.84E-001
1366.01    6.4   25  4.6 1   0  348.089691 0.001867  19.254438 0.000259  348.089691 0.001867  19.254438 0.000259  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.6  11.2  16.2  3.85E-002  2.82E-001  3.27E-002  2.48E-001  5.06E-002  4.86E-001  6.17E-001  6.17E-001  5.28E-001  4.88E-001  4.61E-001  5.33E-001  5.06E-001  5.43E-001
1366.02    6.5    7  3.8 3  18  321.982452 0.003323  54.157192 0.001190  321.983276 0.005253  54.143768 0.003955 -7.66E-007  9.71E-006  1.90E-005  5.34E-006  0.00E+000  0.00E+000  12.1  18.5  17.5  1.90E-002  9.82E-005  1.06E-002  2.85E-006  9.37E-001  9.76E-001  0.00E+000  0.00E+000  5.91E-001  1.71E-002  1.32E-002 -1.00E+000 -1.00E+000 -1.00E+000
1372.01    4.7    6 13.1 1   2  318.188751 0.014458  69.668198 0.006522  318.188751 0.014458  69.668198 0.006522  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  46.2  69.7  80.9  4.20E-003  2.55E-004  1.04E-001  9.29E-002  9.12E-002  1.15E-001  0.00E+000  0.00E+000  3.19E-001  4.21E-001  5.78E-001 -1.00E+000 -1.00E+000 -1.00E+000
1376.01    3.8   56  2.8 1   3  345.694977 0.001527   7.139218 0.000077  345.694977 0.001527   7.139218 0.000077  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.2  21.9  34.3  0.00E+000  4.70E-010  0.00E+000  2.33E-015  0.00E+000  1.89E-015  2.39E-014  2.39E-014  4.76E-001  5.03E-001  5.27E-001  5.30E-001  5.54E-001  5.27E-001
1378.01    5.5   22  5.6 1   0  317.272583 0.002823  19.301758 0.000338  317.272583 0.002823  19.301758 0.000338  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.3  16.9  22.6  5.60E-002  1.51E-001  4.38E-002  9.05E-002  3.21E-002  6.94E-002  4.79E-002  4.79E-002  5.39E-001  5.83E-001  5.45E-001  6.07E-001  5.70E-001  5.25E-001
1382.01  136.7   84  3.8 1   3  343.661682 0.000062   4.202336 0.000002  343.661682 0.000062   4.202336 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.9   1.1   1.3  8.88E-016  4.72E-014  5.55E-016  1.08E-014  4.44E-016  1.60E-012  7.19E-011  7.19E-011  5.19E-001  5.36E-001  5.16E-001  5.55E-001  5.36E-001  5.20E-001
1385.01  230.4   23  4.6 1   0  314.015533 0.000080  18.610090 0.000010  314.015533 0.000080  18.610090 0.000010  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.6   0.3   0.4  9.38E-001  9.75E-001  9.14E-001  9.77E-001  8.92E-001  9.95E-001  9.80E-001  9.80E-001  5.44E-001  5.75E-001  5.31E-001  6.14E-001  5.71E-001  5.40E-001
1387.01  599.3   20  4.9 1   0  323.564087 0.000045  23.799944 0.000007  323.564087 0.000045  23.799944 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.3   0.1   0.2  9.98E-001  9.93E-001  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.77E-001  2.02E-001  5.30E-001  2.14E-001  5.40E-001  5.10E-001
1391.01   56.0   54  1.9 1   0  306.237152 0.000125   7.981185 0.000007  306.237152 0.000125   7.981185 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.4   0.8   1.1  9.71E-001  9.98E-001  9.70E-001  1.00E+000  9.66E-001  1.00E+000  9.99E-001  9.99E-001  4.98E-001  5.11E-001  5.12E-001  5.38E-001  5.40E-001  5.27E-001
1393.01    4.4  144  1.6 1   0  418.852142 0.000555   1.694746 0.000012  418.852142 0.000555   1.694746 0.000012  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.1   6.3   9.9  2.34E-001  1.00E+000  2.31E-001  9.98E-001  2.61E-001  1.00E+000  1.00E+000  1.00E+000  5.03E-001  4.77E-001  4.75E-001  4.94E-001  4.92E-001  5.17E-001
1397.01    4.9   37  1.7 1   0  433.591064 0.000976   6.247051 0.000071  433.591064 0.000976   6.247051 0.000071  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.8   4.8   8.5  3.93E-001  9.94E-001  3.50E-001  9.92E-001  3.06E-001  9.87E-001  9.79E-001  9.79E-001  5.32E-001  5.67E-001  5.35E-001  3.56E-001  3.28E-001  2.99E-001
1398.01    3.5   42  2.3 1   0  416.110321 0.001812   5.823223 0.000123  416.110321 0.001812   5.823223 0.000123  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.2  14.9  21.3  5.31E-003  1.32E-001  4.21E-003  2.27E-001  5.72E-003  3.46E-001  5.81E-001  5.81E-001  5.26E-001  5.09E-001  4.83E-001  5.01E-001  4.75E-001  4.92E-001
1399.01    3.1   28  2.7 1   0  422.498718 0.002677   8.750228 0.000331  422.498718 0.002677   8.750228 0.000331  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.1  10.2  14.4  9.74E-001  9.94E-001  9.68E-001  9.76E-001  9.59E-001  9.50E-001  7.03E-001  7.03E-001  5.18E-001  5.42E-001  5.24E-001  5.75E-001  5.57E-001  5.33E-001
1403.01    4.6   25  3.1 1   0  299.771637 0.002076  18.754009 0.000277  299.771637 0.002076  18.754009 0.000277  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.7  10.8  16.6  1.23E-001  5.62E-001  1.38E-001  5.93E-001  1.09E-001  5.36E-001  3.71E-001  3.71E-001  4.88E-001  5.32E-001  5.43E-001  5.69E-001  5.80E-001  5.37E-001
1406.01    6.3   38  4.1 1   0  319.873413 0.001566  11.361238 0.000121  319.873413 0.001566  11.361238 0.000121  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.4   6.3  11.7  8.58E-001  1.00E+000  8.28E-001  1.00E+000  8.40E-001  1.00E+000  1.00E+000  1.00E+000  5.34E-001  5.14E-001  4.80E-001  5.11E-001  4.77E-001  4.97E-001
1408.01    4.5   32  3.2 1   1  310.975769 0.001933  14.534391 0.000201  310.975769 0.001933  14.534391 0.000201  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.5  14.9  23.2  5.79E-005  8.71E-002  1.68E-004  2.81E-002  6.23E-004  3.34E-003  1.33E-002  1.33E-002  4.57E-001  3.95E-001  4.37E-001  3.84E-001  4.26E-001  4.88E-001
1409.01    4.0   25  2.4 1   0  331.464661 0.001948  16.560368 0.000244  331.464661 0.001948  16.560368 0.000244  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.2   7.2  14.5  2.67E-001  9.90E-001  2.25E-001  9.70E-001  2.12E-001  9.84E-001  9.98E-001  9.98E-001  5.39E-001  5.55E-001  5.16E-001  5.97E-001  5.58E-001  5.42E-001
1410.01    4.1   28  4.7 1   0  350.989471 0.002417  15.749870 0.000285  350.989471 0.002417  15.749870 0.000285  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.1  14.4  20.0  1.54E-001  3.78E-001  1.75E-001  7.06E-001  3.06E-001  5.80E-001  7.04E-001  7.04E-001  4.84E-001  3.76E-001  3.92E-001  3.99E-001  4.15E-001  5.22E-001
1412.01    9.7   12  8.9 1   0  294.550140 0.003112  37.813328 0.000699  294.550140 0.003112  37.813328 0.000699  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.2  12.8  13.6  5.15E-001  2.02E-001  6.57E-001  9.99E-001  5.63E-001  9.88E-001  9.62E-001  9.62E-001  3.90E-001  4.62E-001  5.68E-001  4.84E-001  5.85E-001  5.19E-001
1413.01    4.5   34  8.3 1   1  299.243713 0.003718  12.645404 0.000332  299.243713 0.003718  12.645404 0.000332  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  31.6  24.2  45.8  4.62E-005  5.04E-001  3.41E-004  3.68E-001  4.12E-003  9.91E-001  7.98E-001  7.98E-001  4.05E-001  2.64E-001  3.48E-001  1.53E-001  2.17E-001  3.47E-001
1419.01    6.8  259  1.3 1   0  325.035309 0.000241   1.336109 0.000002  325.035309 0.000241   1.336109 0.000002  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.9   3.7   5.8  1.44E-001  1.00E+000  1.38E-001  1.00E+000  1.32E-001  1.00E+000  1.00E+000  1.00E+000  5.08E-001  5.16E-001  5.08E-001  4.54E-001  4.46E-001  4.38E-001
1420.01   15.7   17  3.5 1   0  416.249329 0.000790  13.351743 0.000147  416.249329 0.000790  13.351743 0.000147  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.0   1.6   2.6  9.92E-001  1.00E+000  9.85E-001  9.99E-001  9.75E-001  1.00E+000  9.99E-001  9.99E-001  5.53E-001  5.99E-001  5.46E-001  6.45E-001  5.95E-001  5.49E-001
1422.01    4.1   61  2.0 1   0  337.637482 0.001078   5.841663 0.000040  337.637482 0.001078   5.841663 0.000040  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.1  10.0  14.3  1.71E-002  2.73E-001  1.41E-002  1.09E-001  2.44E-002  2.23E-001  1.49E-001  1.49E-001  5.24E-001  4.72E-001  4.49E-001  4.99E-001  4.75E-001  5.26E-001
1422.02    5.4   21  3.0 1   0  304.852386 0.001844  19.850395 0.000219  304.852386 0.001844  19.850395 0.000219  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.6   7.1  10.7  6.41E-001  9.40E-001  5.86E-001  7.83E-001  5.19E-001  7.76E-001  7.31E-001  7.31E-001  5.40E-001  5.87E-001  5.47E-001  5.98E-001  5.60E-001  5.13E-001
1423.01   17.9    3  4.1 1   0  332.435211 0.001771 124.419746 0.001376  332.435211 0.001771 124.419746 0.001376  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.2   1.0   0.8  7.39E-001  5.89E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1426.01   10.9    9  6.2 1   0  298.644226 0.002031  38.873199 0.000610  298.644226 0.002031  38.873199 0.000610  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.9   5.8   7.7  4.24E-001  5.44E-001  8.53E-001  7.66E-001  7.55E-001  6.39E-001  4.44E-001  4.44E-001  1.66E-001  2.47E-001  5.91E-001  2.92E-001  6.16E-001  5.30E-001
1426.02   51.4    4  5.3 1   0  357.713989 0.000691  74.915100 0.000464  357.713989 0.000691  74.915100 0.000464  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.0   0.3   0.3  9.47E-001  9.29E-001  9.56E-001  9.62E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  1.64E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1426.03   49.6    3  4.8 1   0  307.707489 0.000998 150.034119 0.001171  307.707489 0.000998 150.034119 0.001171  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.4   0.2   0.4  7.97E-001  8.32E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1430.01    3.9   41  2.3 1   0  305.626953 0.001450  10.475334 0.000108  305.626953 0.001450  10.475334 0.000108  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.0   5.8   8.7  9.99E-001  1.00E+000  9.98E-001  1.00E+000  9.98E-001  1.00E+000  1.00E+000  1.00E+000  5.21E-001  5.50E-001  5.29E-001  5.82E-001  5.62E-001  5.33E-001
1430.02    3.3   18  2.0 1   0  329.081360 0.001902  22.930204 0.000322  329.081360 0.001902  22.930204 0.000322  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.8  12.8  14.7  2.53E-002  8.31E-002  1.75E-002  3.76E-002  4.30E-002  1.64E-001  1.86E-001  1.86E-001  5.49E-001  4.75E-001  4.28E-001  3.36E-001  2.97E-001  3.63E-001
1430.03    7.1    6  4.8 1   0  349.663696 0.003830  77.482147 0.002215  349.663696 0.003830  77.482147 0.002215  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.3  10.9  11.4  3.39E-001  1.77E-001  2.89E-001  8.35E-002  5.82E-001  7.21E-001  0.00E+000  0.00E+000  5.56E-001  3.48E-001  3.16E-001 -1.00E+000 -1.00E+000 -1.00E+000
1433.01    3.0   19  3.6 1   0  310.072784 0.003741  19.807825 0.000469  310.072784 0.003741  19.807825 0.000469  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.6  17.3  23.3  3.42E-001  6.10E-001  3.22E-001  9.89E-001  2.61E-001  9.72E-001  9.16E-001  9.16E-001  5.18E-001  5.70E-001  5.52E-001  6.02E-001  5.84E-001  5.33E-001
1435.01   10.6   11  8.7 1   0  323.855591 0.002754  40.716206 0.000818  323.855591 0.002754  40.716206 0.000818  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.3   9.6  14.6  1.40E-001  4.32E-001  4.93E-001  3.08E-001  4.25E-001  8.32E-001  7.33E-001  7.33E-001  2.53E-001  3.04E-001  5.50E-001  3.94E-001  6.32E-001  5.83E-001
1435.02    3.4   44  2.3 1   0  316.987946 0.001611  10.446259 0.000113  316.987946 0.001611  10.446259 0.000113  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.8   7.4  12.5  9.39E-001  1.00E+000  9.28E-001  1.00E+000  9.20E-001  9.99E-001  1.00E+000  1.00E+000  5.21E-001  5.33E-001  5.12E-001  5.51E-001  5.30E-001  5.18E-001
1436.02    4.3   28  4.0 1   0  311.388031 0.002439  13.750989 0.000230  311.388031 0.002439  13.750989 0.000230  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.9  14.6  20.2  1.59E-001  4.55E-001  7.80E-001  8.20E-001  8.79E-001  9.07E-001  9.96E-001  9.96E-001  1.09E-001  6.22E-002  3.73E-001  3.38E-002  2.61E-001  3.75E-001
1438.01    3.0   67  5.6 1   0  318.454163 0.002462   6.911254 0.000120  318.454163 0.002462   6.911254 0.000120  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  29.4  19.0  30.8  1.73E-001  9.79E-001  1.52E-001  9.79E-001  1.32E-001  9.79E-001  8.86E-001  8.86E-001  5.25E-001  5.50E-001  5.25E-001  5.60E-001  5.35E-001  5.10E-001
1444.01    6.8    9  6.6 1   0  342.788818 0.004110  44.932037 0.001519  342.788818 0.004110  44.932037 0.001519  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.5   7.0  14.7  5.13E-001  9.44E-001  4.24E-001  6.24E-001  3.23E-001  8.60E-001  3.49E-001  3.49E-001  5.64E-001  6.41E-001  5.79E-001  5.45E-001  4.89E-001  4.19E-001
1445.01    3.4   49  4.6 1   0  341.096313 0.002499   7.168935 0.000120  341.096313 0.002499   7.168935 0.000120  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  25.9   9.0  17.0  9.99E-001  1.00E+000  9.99E-001  1.00E+000  9.98E-001  1.00E+000  1.00E+000  1.00E+000  5.27E-001  5.56E-001  5.29E-001  5.85E-001  5.58E-001  5.29E-001
1448.01   27.8  167  2.9 1   0  335.660797 0.000057   2.486588 0.000001  335.660797 0.000057   2.486588 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.4   1.0   1.0  5.78E-001  9.27E-001  5.88E-001  9.56E-001  5.97E-001  9.93E-001  9.63E-001  9.63E-001  4.92E-001  4.85E-001  4.93E-001  4.41E-001  4.49E-001  4.56E-001
1452.01    7.0  348  2.3 1   0  305.937958 0.000073   1.152220 0.000001  305.937958 0.000073   1.152220 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.3   1.9   1.5  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  4.83E-001  4.49E-001  4.65E-001  4.43E-001  4.59E-001  4.94E-001
1456.01   56.1   33  5.3 1   0  443.359528 0.000263   7.886660 0.000027  443.359528 0.000263   7.886660 0.000027  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.3   1.1   2.1  5.01E-001  9.99E-001  4.93E-001  1.00E+000  5.31E-001  9.99E-001  9.89E-001  9.89E-001  5.06E-001  4.78E-001  4.72E-001  4.29E-001  4.24E-001  4.52E-001
1457.01   46.9   32  3.1 1   0  421.613403 0.000197   8.027676 0.000020  421.613403 0.000197   8.027676 0.000020  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.7   0.9   1.3  9.03E-001  9.95E-001  8.78E-001  9.93E-001  8.76E-001  1.00E+000  9.99E-001  9.99E-001  5.35E-001  5.31E-001  4.97E-001  5.68E-001  5.34E-001  5.37E-001
1458.01    8.1   23  5.0 1   0  467.455719 0.001135   8.981054 0.000133  467.455719 0.001135   8.981054 0.000133  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.0   5.6   8.3  2.23E-001  6.76E-001  1.81E-001  5.47E-001  1.44E-001  6.51E-001  4.15E-001  4.15E-001  5.45E-001  5.89E-001  5.45E-001  6.34E-001  5.91E-001  5.47E-001
1459.01    5.2  610  1.0 1   0  295.861908 0.000108   0.692023 0.000000  295.861908 0.000108   0.692023 0.000000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.2   2.1   3.0  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  5.08E-001  5.08E-001  5.00E-001  5.15E-001  5.07E-001  5.07E-001
1465.01   33.4   40  1.6 1   0  303.099213 0.000115   9.771454 0.000008  303.099213 0.000115   9.771454 0.000008  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.2   0.8   1.0  4.06E-001  7.74E-001  4.46E-001  8.77E-001  4.60E-001  8.64E-001  9.31E-001  9.31E-001  4.72E-001  4.63E-001  4.90E-001  4.76E-001  5.04E-001  5.13E-001
1470.01    9.5   18  4.1 1   0  435.202240 0.001441  15.434325 0.000280  435.202240 0.001441  15.434325 0.000280  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.9   7.7   8.6  3.66E-001  1.65E-001  3.15E-001  1.40E-001  2.58E-001  1.06E-001  9.01E-002  9.01E-002  5.41E-001  5.90E-001  5.50E-001  6.41E-001  6.02E-001  5.54E-001
1472.01   47.0    6  6.9 1   0  350.060455 0.000926  85.351219 0.000521  350.060455 0.000926  85.351219 0.000521  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.0   3.8   5.2  2.76E-003  5.82E-003  3.14E-003  3.92E-003  3.51E-003  1.66E-001  0.00E+000  0.00E+000  5.65E-001  6.53E-001  5.92E-001 -1.00E+000 -1.00E+000 -1.00E+000
1473.01   18.0   11  3.5 1   0  405.885834 0.000993  23.019651 0.000282  405.885834 0.000993  23.019651 0.000282  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.6   3.4   3.4  7.52E-001  3.97E-001  6.62E-001  3.24E-001  9.21E-001  9.56E-001  9.97E-001  9.97E-001  5.71E-001  2.31E-001  1.89E-001  1.91E-001  1.57E-001  4.29E-001
1474.01   75.6    5  5.3 1   7  338.254669 0.000372  69.735016 0.000150  338.254669 0.000372  69.735016 0.000150  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.2  15.1  17.4  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  6.46E-001  5.89E-001  4.82E-001 -1.00E+000 -1.00E+000 -1.00E+000
1475.02    3.2   29  2.8 1   0  365.797852 0.002300   9.512504 0.000157  365.797852 0.002300   9.512504 0.000157  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.6  12.3  15.1  8.00E-001  9.05E-001  8.54E-001  8.83E-001  8.73E-001  9.83E-001  8.80E-001  8.80E-001  4.28E-001  3.97E-001  4.67E-001  3.94E-001  4.63E-001  4.96E-001
1476.01   11.9    6  5.7 1   0  324.378754 0.002580  56.362484 0.000998  324.378754 0.002580  56.362484 0.000998  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.2   2.3   4.9  7.76E-001  9.61E-001  7.62E-001  9.12E-001  9.07E-001  8.90E-001  0.00E+000  0.00E+000  4.74E-001  1.88E-001  2.08E-001 -1.00E+000 -1.00E+000 -1.00E+000
1478.01  107.8    4  8.1 1   2  360.885223 0.000386  76.133408 0.000199  360.885223 0.000386  76.133408 0.000199  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.1   2.0   1.9  2.68E-003  3.49E-005  5.87E-004  6.11E-006  1.00E+000  1.00E+000  0.00E+000  0.00E+000  7.07E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1480.01    6.5   22  3.9 1   0  319.896423 0.001676  20.381403 0.000247  319.896423 0.001676  20.381403 0.000247  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.9   9.3  11.3  3.34E-001  4.04E-001  2.78E-001  3.42E-001  2.34E-001  4.41E-001  3.17E-001  3.17E-001  5.46E-001  5.87E-001  5.41E-001  6.25E-001  5.81E-001  5.40E-001
1481.01    4.2   50  2.6 1   0  433.320221 0.001380   5.101405 0.000092  433.320221 0.001380   5.101405 0.000092  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.9  10.1  13.7  4.86E-001  8.92E-001  6.00E-001  9.82E-001  5.65E-001  9.70E-001  8.81E-001  8.81E-001  4.19E-001  4.44E-001  5.25E-001  4.71E-001  5.52E-001  5.27E-001
1486.02    5.6   15  5.8 1   0  290.932709 0.003338  30.184132 0.000763  290.932709 0.003338  30.184132 0.000763  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.6   8.1  12.4  9.21E-001  9.91E-001  9.07E-001  1.00E+000  8.74E-001  9.98E-001  9.99E-001  9.99E-001  5.10E-001  5.51E-001  5.41E-001  6.12E-001  6.01E-001  5.61E-001
1489.01    4.6   30  3.9 1   0  297.546478 0.002250  16.004618 0.000246  297.546478 0.002250  16.004618 0.000246  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.8  10.0  13.3  9.51E-001  9.91E-001  9.46E-001  9.93E-001  9.58E-001  1.00E+000  1.00E+000  1.00E+000  5.05E-001  4.54E-001  4.50E-001  4.94E-001  4.89E-001  5.38E-001
1495.01    5.9   27  5.1 1   0  320.077301 0.002228  15.594844 0.000262  320.077301 0.002228  15.594844 0.000262  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.2   5.8   9.3  9.99E-001  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  3.27E-001  2.95E-001  4.62E-001  3.30E-001  4.99E-001  5.36E-001
1499.01    5.9   32  4.3 1   0  328.540771 0.001371  14.164063 0.000142  328.540771 0.001371  14.164063 0.000142  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.5   4.8   8.8  9.16E-001  1.00E+000  9.02E-001  1.00E+000  8.80E-001  1.00E+000  1.00E+000  1.00E+000  5.21E-001  5.51E-001  5.30E-001  5.88E-001  5.67E-001  5.37E-001
1503.01   21.8    4 10.9 1   0  221.531815 0.002542 150.242966 0.002307  221.531815 0.002542 150.242966 0.002307  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.6   1.4   1.4  9.22E-001  8.92E-001  7.70E-001  8.49E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  5.87E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1506.01    6.3   11  6.6 1   0  274.651794 0.003798  40.430077 0.001200  274.651794 0.003798  40.430077 0.001200  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.2   4.9   7.3  9.94E-001  9.99E-001  9.87E-001  9.92E-001  9.78E-001  9.84E-001  1.00E+000  1.00E+000  5.64E-001  5.83E-001  5.22E-001  4.21E-001  3.68E-001  3.53E-001
1507.01    4.3   19  5.7 1   0  303.020142 0.004082  21.359886 0.000608  303.020142 0.004082  21.359886 0.000608  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  26.2  16.0  19.4  8.59E-001  8.50E-001  8.19E-001  8.99E-001  7.68E-001  9.51E-001  9.26E-001  9.26E-001  5.43E-001  5.90E-001  5.48E-001  6.40E-001  5.99E-001  5.52E-001
1508.01    3.8   20  5.1 1   0  334.026001 0.003395  22.046904 0.000505  334.026001 0.003395  22.046904 0.000505  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.2  21.9  27.4  2.59E-002  3.23E-002  1.83E-002  2.80E-002  3.19E-002  8.19E-002  5.22E-002  5.22E-002  5.46E-001  5.06E-001  4.61E-001  4.32E-001  3.90E-001  4.29E-001
1512.01    3.8   42  2.1 1   0  324.035736 0.001443   9.041869 0.000091  324.035736 0.001443   9.041869 0.000091  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.2  10.4  14.3  2.02E-001  6.70E-001  4.88E-001  7.41E-001  4.88E-001  7.35E-001  9.45E-001  9.45E-001  2.92E-001  2.93E-001  5.00E-001  2.03E-001  3.85E-001  3.86E-001
1516.01    4.7   21  5.1 1   0  319.201752 0.002792  20.553783 0.000444  319.201752 0.002792  20.553783 0.000444  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.6  11.2  14.5  8.31E-001  8.89E-001  7.87E-001  9.73E-001  7.48E-001  9.90E-001  9.63E-001  9.63E-001  5.43E-001  5.75E-001  5.32E-001  6.03E-001  5.62E-001  5.30E-001
1517.01   12.7    9  6.1 1   0  325.220093 0.002010  40.068352 0.000535  325.220093 0.002010  40.068352 0.000535  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.5   1.3   3.2  9.90E-001  1.00E+000  9.78E-001  1.00E+000  9.47E-001  1.00E+000  9.93E-001  9.93E-001  5.62E-001  6.46E-001  5.87E-001  7.28E-001  6.74E-001  5.92E-001
1518.01    4.3   17  5.6 1   0  332.407013 0.003762  27.506002 0.000733  332.407013 0.003762  27.506002 0.000733  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.4  11.2  14.8  9.43E-001  9.66E-001  9.25E-001  9.97E-001  9.43E-001  9.94E-001  9.95E-001  9.95E-001  5.31E-001  4.58E-001  4.30E-001  4.85E-001  4.56E-001  5.25E-001
1520.01    5.7   25  3.4 1   0  311.123993 0.001955  18.458424 0.000247  311.123993 0.001955  18.458424 0.000247  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.9  13.5  16.4  6.71E-002  3.15E-002  5.08E-002  3.73E-002  3.79E-002  2.73E-002  7.28E-003  7.28E-003  5.42E-001  5.85E-001  5.43E-001  6.26E-001  5.85E-001  5.43E-001
1521.01    5.8   14  4.0 1   0  374.550781 0.002450  25.941471 0.000604  374.550781 0.002450  25.941471 0.000604  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.7   3.8   5.3  9.99E-001  1.00E+000  9.98E-001  1.00E+000  9.97E-001  1.00E+000  1.00E+000  1.00E+000  5.14E-001  5.28E-001  5.14E-001  5.47E-001  5.33E-001  5.19E-001
1522.01    5.9   14  5.2 1   0  315.628113 0.003034  33.385658 0.000691  315.628113 0.003034  33.385658 0.000691  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.6   6.3  10.3  9.34E-001  9.89E-001  8.98E-001  9.69E-001  8.50E-001  9.15E-001  9.52E-001  9.52E-001  5.60E-001  6.19E-001  5.60E-001  5.37E-001  4.81E-001  4.25E-001
1525.01    4.1   50  4.4 1   0  313.422180 0.001807   7.714480 0.000099  313.422180 0.001807   7.714480 0.000099  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.1  10.9  20.9  5.74E-002  9.97E-001  4.95E-002  9.89E-001  4.11E-002  9.94E-001  1.00E+000  1.00E+000  5.23E-001  5.50E-001  5.27E-001  4.94E-001  4.72E-001  4.45E-001
1527.01    8.3    3  5.8 1   0  288.546143 0.003534 192.675400 0.004577  288.546143 0.003534 192.675400 0.004577  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.3   0.3   0.3  9.46E-001  9.47E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1529.01    3.4   23  3.5 2  11  350.406769 0.003887  17.976234 0.000521  350.406769 0.005765  17.976234 0.000541  2.49E-005  4.29E-006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  27.3  34.7  39.7  3.16E-004  2.35E-005  6.77E-001  8.48E-001  6.24E-001  6.42E-001  7.90E-001  7.90E-001  1.05E-002  1.48E-002  5.39E-001  5.18E-003  3.56E-001  3.22E-001
1530.01    5.3   25  3.6 1   0  319.493835 0.001841  12.985040 0.000158  319.493835 0.001841  12.985040 0.000158  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.0   7.6   9.3  9.65E-001  9.78E-001  9.50E-001  9.71E-001  9.44E-001  9.77E-001  9.97E-001  9.97E-001  5.42E-001  5.47E-001  5.06E-001  3.09E-001  2.76E-001  2.74E-001
1532.01    6.2   22  5.1 1   0  352.215515 0.001931  18.115265 0.000249  352.215515 0.001931  18.115265 0.000249  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.8   6.5  10.6  8.02E-001  9.94E-001  8.57E-001  9.51E-001  8.33E-001  9.79E-001  8.99E-001  8.99E-001  4.24E-001  4.48E-001  5.23E-001  4.88E-001  5.62E-001  5.39E-001
1534.01    3.9   22  6.4 1   0  325.051025 0.003522  20.421698 0.000541  325.051025 0.003522  20.421698 0.000541  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.9  12.4  20.7  6.73E-001  9.79E-001  7.11E-001  9.82E-001  6.72E-001  9.99E-001  9.24E-001  9.24E-001  4.63E-001  4.93E-001  5.29E-001  4.70E-001  5.05E-001  4.77E-001
1535.01    9.9    5  6.6 1   0  333.660706 0.003089  70.698586 0.001543  333.660706 0.003089  70.698586 0.001543  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.5   4.7   5.1  7.21E-001  6.68E-001  5.49E-001  5.97E-001  5.77E-001  6.35E-001  0.00E+000  0.00E+000  6.18E-001  5.36E-001  4.54E-001 -1.00E+000 -1.00E+000 -1.00E+000
1540.01   37.3  340  3.0 1   0  346.744995 0.000060   1.207853 0.000001  346.744995 0.000060   1.207853 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.8   0.9   1.2  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  3.28E-001  3.28E-001  4.99E-001  3.07E-001  4.76E-001  4.77E-001
1541.01   84.3  149  3.2 1   0  299.820404 0.000038   2.379282 0.000001  299.820404 0.000038   2.379282 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.7   0.5   0.6  9.84E-001  1.00E+000  9.84E-001  9.97E-001  9.86E-001  1.00E+000  1.00E+000  1.00E+000  5.02E-001  4.79E-001  4.77E-001  4.85E-001  4.84E-001  5.06E-001
1543.01  140.3  112  4.7 1   0  306.888763 0.000047   3.964333 0.000001  306.888763 0.000047   3.964333 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.7   0.6   0.7  6.47E-001  6.90E-001  7.25E-001  7.04E-001  7.50E-001  7.30E-001  7.90E-001  7.90E-001  4.36E-001  4.14E-001  4.77E-001  4.32E-001  4.95E-001  5.18E-001
1546.01    4.8  438  1.8 1   0  245.858810 0.000094   0.917570 0.000001  245.858810 0.000094   0.917570 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.0   3.8   2.5  9.99E-001  9.22E-001  1.00E+000  9.95E-001  1.00E+000  9.58E-001  1.00E+000  1.00E+000  4.16E-001  3.41E-001  4.22E-001  2.17E-001  2.85E-001  3.55E-001
1547.01   96.5    6  3.7 1   0  360.052399 0.000240  30.694189 0.000138  360.052399 0.000240  30.694189 0.000138  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   0.8   0.8   0.8  1.83E-001  4.73E-002  1.34E-001  9.27E-002  6.20E-002  2.90E-002  0.00E+000  0.00E+000  5.82E-001  7.21E-001  6.46E-001 -1.00E+000 -1.00E+000 -1.00E+000
1549.01   70.0   16  3.7 1   0  303.072235 0.000246  29.481030 0.000044  303.072235 0.000246  29.481030 0.000044  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.4   1.1   1.4  3.72E-001  4.96E-001  3.10E-001  3.77E-001  2.48E-001  5.16E-001  7.92E-001  7.92E-001  5.49E-001  6.03E-001  5.55E-001  6.41E-001  5.94E-001  5.40E-001
1552.01   70.8    3  5.2 1   0  427.787048 0.000537  77.633408 0.000679  427.787048 0.000537  77.633408 0.000679  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.2   0.1   0.1  9.34E-001  8.92E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1553.01   57.4    9  6.7 1   0  300.341003 0.000528  52.759209 0.000211  300.341003 0.000528  52.759209 0.000211  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.4   1.1   1.4  8.38E-001  8.55E-001  7.52E-001  8.14E-001  6.38E-001  5.35E-001  7.40E-001  7.40E-001  5.78E-001  6.61E-001  5.87E-001  7.14E-001  6.46E-001  5.64E-001
1557.01   10.0  106  2.0 1   0  277.889954 0.000297   3.295703 0.000008  277.889954 0.000297   3.295703 0.000008  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.7   3.5   4.9  4.79E-002  8.35E-001  4.28E-002  8.08E-001  5.93E-002  8.46E-001  9.63E-001  9.63E-001  5.16E-001  4.77E-001  4.61E-001  4.40E-001  4.25E-001  4.64E-001
1557.02    9.6   38  3.0 1   0  260.925537 0.000773   9.653407 0.000065  260.925537 0.000773   9.653407 0.000065  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.8   5.8   6.5  5.54E-001  1.86E-001  5.23E-001  1.29E-001  5.23E-001  3.90E-001  7.37E-001  7.37E-001  5.22E-001  5.22E-001  5.00E-001  5.13E-001  4.92E-001  4.92E-001
1557.03    5.0   66  1.4 1   0  272.750763 0.000620   5.315909 0.000026  272.750763 0.000620   5.315909 0.000026  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.5   4.4   6.4  8.68E-001  9.98E-001  8.70E-001  9.90E-001  8.58E-001  9.96E-001  9.93E-001  9.93E-001  4.96E-001  5.09E-001  5.13E-001  5.13E-001  5.17E-001  5.04E-001
1560.01   27.0   14  2.7 1   0  312.282867 0.000499  31.569071 0.000127  312.282867 0.000499  31.569071 0.000127  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.9   2.1   2.8  2.07E-001  4.60E-001  4.13E-001  7.61E-001  6.21E-001  7.33E-001  6.15E-001  6.15E-001  3.53E-001  2.27E-001  3.53E-001  2.90E-001  4.22E-001  5.66E-001
1561.01    6.3   26  1.9 1   0  305.883453 0.001081   9.086016 0.000088  305.883453 0.001081   9.086016 0.000088  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.2   6.8   8.2  2.63E-001  2.77E-001  2.69E-001  6.06E-001  2.24E-001  6.21E-001  6.69E-001  6.69E-001  4.98E-001  5.41E-001  5.43E-001  5.81E-001  5.82E-001  5.39E-001
1563.01    4.1   42  2.8 1   0  431.743591 0.001658   5.487157 0.000110  431.743591 0.001658   5.487157 0.000110  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.9  10.8  14.2  6.74E-001  8.60E-001  7.34E-001  9.41E-001  6.98E-001  9.62E-001  9.15E-001  9.15E-001  4.47E-001  4.76E-001  5.29E-001  4.82E-001  5.34E-001  5.05E-001
1563.02    3.6   27  3.2 1   0  433.576599 0.003080   8.290786 0.000313  433.576599 0.003080   8.290786 0.000313  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.8  15.6  20.4  6.87E-001  7.56E-001  7.26E-001  9.70E-001  6.74E-001  9.77E-001  8.64E-001  8.64E-001  4.63E-001  5.05E-001  5.41E-001  5.43E-001  5.78E-001  5.37E-001
1563.04    3.3   15  2.7 1   0  426.326843 0.003266  16.739508 0.000601  426.326843 0.003266  16.739508 0.000601  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.8   9.3  13.8  8.01E-001  9.29E-001  8.20E-001  9.93E-001  7.54E-001  9.86E-001  9.98E-001  9.98E-001  4.65E-001  5.28E-001  5.61E-001  5.31E-001  5.63E-001  5.04E-001
1564.01   28.7    8  5.3 1   0  349.447174 0.000850  53.449440 0.000345  349.447174 0.000850  53.449440 0.000345  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.4   1.4   2.2  7.62E-001  8.98E-001  6.63E-001  8.55E-001  7.24E-001  9.87E-001  9.41E-001  9.41E-001  5.75E-001  4.91E-001  4.24E-001  6.21E-001  5.56E-001  6.18E-001
1567.01    4.6   34  3.1 1   0  425.579926 0.001685   7.239903 0.000155  425.579926 0.001685   7.239903 0.000155  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.8  10.7  15.5  1.40E-001  6.89E-001  1.32E-001  9.34E-001  1.36E-001  5.63E-001  6.42E-001  6.42E-001  5.15E-001  5.14E-001  4.99E-001  4.93E-001  4.79E-001  4.80E-001
1567.03    4.6   15  4.5 1   0  414.797638 0.003374  17.326994 0.000692  414.797638 0.003374  17.326994 0.000692  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.3   6.9  14.4  7.89E-001  9.99E-001  7.34E-001  9.98E-001  6.64E-001  9.99E-001  9.90E-001  9.90E-001  5.46E-001  5.99E-001  5.53E-001  5.60E-001  5.16E-001  4.64E-001
1567.04    7.5    5  5.6 1   0  427.396729 0.004812  44.841694 0.002155  427.396729 0.004812  44.841694 0.002155  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.3   4.0   8.1  7.10E-001  9.27E-001  5.03E-001  8.01E-001  2.70E-001  1.38E-001  0.00E+000  0.00E+000  6.45E-001  7.97E-001  6.85E-001 -1.00E+000 -1.00E+000 -1.00E+000
1569.01    3.9   32  2.9 1   0  337.323212 0.001635  13.752178 0.000179  337.323212 0.001635  13.752178 0.000179  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.8   9.4  12.1  6.53E-001  9.15E-001  6.46E-001  9.15E-001  6.60E-001  9.14E-001  9.19E-001  9.19E-001  5.03E-001  4.90E-001  4.87E-001  4.15E-001  4.13E-001  4.26E-001
1570.01    4.8   37  3.2 1   0  427.298889 0.001654   6.338504 0.000127  427.298889 0.001654   6.338504 0.000127  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.7   7.9  11.0  9.66E-001  9.97E-001  9.54E-001  9.94E-001  9.43E-001  9.96E-001  9.91E-001  9.91E-001  5.34E-001  5.61E-001  5.27E-001  5.44E-001  5.10E-001  4.83E-001
1572.01    5.8   24  4.5 1   0  434.229126 0.002487   9.802734 0.000308  434.229126 0.002487   9.802734 0.000308  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.4  11.9  20.9  4.67E-002  7.22E-001  3.54E-002  5.98E-001  3.57E-002  9.70E-001  8.14E-001  8.14E-001  5.41E-001  5.50E-001  5.10E-001  5.83E-001  5.43E-001  5.33E-001
1573.01   12.1   17  3.6 2  11  337.602600 0.000981  24.809072 0.000168  337.602600 0.001421  24.809072 0.000169  1.10E-005  1.20E-006  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.7  10.5  13.3  1.42E-012  2.92E-013  9.66E-001  1.00E+000  9.69E-001  1.00E+000  1.00E+000  1.00E+000  6.96E-006  9.10E-006  4.57E-001  2.74E-005  5.16E-001  5.57E-001
1574.01   55.4    5 11.6 1   3  327.622955 0.000833 114.736450 0.000656  327.622955 0.000833 114.736450 0.000656  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.6  11.1  10.2  6.66E-016  0.00E+000  2.83E-003  2.33E-006  5.25E-001  4.96E-001  0.00E+000  0.00E+000  1.99E-001  9.39E-002  1.82E-001 -1.00E+000 -1.00E+000 -1.00E+000
1576.01    8.4   41  2.7 1   0  294.775330 0.000761  10.415734 0.000055  294.775330 0.000761  10.415734 0.000055  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.2   4.7   6.4  6.76E-001  9.34E-001  6.36E-001  9.28E-001  6.04E-001  9.74E-001  9.75E-001  9.75E-001  5.30E-001  5.53E-001  5.23E-001  5.38E-001  5.09E-001  4.86E-001
1576.02    7.3   33  3.1 1   0  314.232025 0.001021  13.084199 0.000088  314.232025 0.001021  13.084199 0.000088  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.7   4.7   7.4  7.52E-001  9.94E-001  7.54E-001  9.77E-001  7.98E-001  9.46E-001  9.96E-001  9.96E-001  4.95E-001  4.47E-001  4.51E-001  4.46E-001  4.51E-001  4.99E-001
1581.01    6.0   14 11.1 2   8  336.492249 0.005401  29.546604 0.001204  336.492249 0.007560  29.546604 0.001234 -2.62E-005  9.07E-006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  32.2  20.8  25.5  5.47E-001  6.91E-001  9.96E-001  1.00E+000  9.96E-001  9.97E-001  9.98E-001  9.98E-001  1.39E-002  1.14E-002  4.30E-001  1.32E-002  4.15E-001  4.83E-001
1582.01   23.5    3  4.9 1   0  266.362946 0.001947 186.383331 0.002363  266.362946 0.001947 186.383331 0.002363  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.9   4.1   5.8  3.95E-002  6.88E-002  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1585.01    4.8   23  5.1 1   0  322.072968 0.002961  19.179001 0.000396  322.072968 0.002961  19.179001 0.000396  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.7  11.2  13.8  9.71E-001  9.70E-001  9.63E-001  9.94E-001  9.64E-001  9.13E-001  9.99E-001  9.99E-001  5.24E-001  5.02E-001  4.79E-001  4.99E-001  4.76E-001  4.97E-001
1587.01   14.1    8  3.2 1   0  303.947723 0.001573  52.972023 0.000638  303.947723 0.001573  52.972023 0.000638  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.4   5.9   6.0  3.04E-001  1.01E-001  2.12E-001  5.46E-002  2.00E-001  3.38E-001  2.47E-001  2.47E-001  5.87E-001  6.17E-001  5.34E-001  4.19E-001  3.55E-001  3.34E-001
1588.01    3.5  127  1.6 1   0  328.840210 0.000690   3.517493 0.000017  328.840210 0.000690   3.517493 0.000017  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.6   8.0  12.5  2.41E-002  9.82E-001  2.82E-002  9.69E-001  2.48E-002  9.81E-001  9.46E-001  9.46E-001  4.85E-001  5.01E-001  5.16E-001  5.09E-001  5.24E-001  5.08E-001
1589.01    3.6   52  4.3 1   0  333.542267 0.002280   8.725784 0.000138  333.542267 0.002280   8.725784 0.000138  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.8  16.2  23.2  4.80E-001  9.02E-001  4.80E-001  9.84E-001  4.40E-001  9.83E-001  9.91E-001  9.91E-001  5.00E-001  5.29E-001  5.29E-001  4.38E-001  4.39E-001  4.11E-001
1589.02    3.8   35  4.2 1   0  312.966766 0.002551  12.881822 0.000230  312.966766 0.002551  12.881822 0.000230  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.9  13.4  19.3  7.36E-001  9.76E-001  7.58E-001  9.36E-001  7.47E-001  9.80E-001  9.77E-001  9.77E-001  4.76E-001  4.84E-001  5.07E-001  4.73E-001  4.96E-001  4.89E-001
1589.03    4.3   17  5.1 1   0  325.033539 0.003843  27.434881 0.000719  325.033539 0.003843  27.434881 0.000719  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.2   9.2  10.1  9.99E-001  9.97E-001  1.00E+000  9.99E-001  9.99E-001  9.98E-001  9.99E-001  9.99E-001  3.88E-001  4.43E-001  5.53E-001  4.80E-001  5.86E-001  5.34E-001
1589.05    3.4   11  6.0 1   0  316.067108 0.007057  44.549137 0.002257  316.067108 0.007057  44.549137 0.002257  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  34.8  36.6  52.7  1.46E-003  2.49E-002  2.41E-003  5.72E-002  5.11E-003  4.70E-001  1.95E-001  1.95E-001  5.05E-001  4.94E-001  4.90E-001  5.81E-001  5.74E-001  5.81E-001
1591.01    3.7   24  2.4 1   0  309.173370 0.001936  19.656872 0.000272  309.173370 0.001936  19.656872 0.000272  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.4  10.6  18.3  4.45E-003  5.63E-001  4.73E-003  1.33E-001  5.03E-003  5.71E-001  8.47E-001  8.47E-001  5.09E-001  5.19E-001  5.10E-001  5.21E-001  5.12E-001  5.02E-001
1595.01    8.3   12  5.2 1   0  315.736755 0.002563  40.108543 0.000699  315.736755 0.002563  40.108543 0.000699  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.3  10.7  15.1  7.54E-002  1.58E-001  5.02E-002  1.12E-001  8.45E-002  2.66E-001  4.61E-002  4.61E-002  5.66E-001  5.24E-001  4.61E-001  5.97E-001  5.36E-001  5.71E-001
1596.02    9.0    5  4.1 1   0  282.397491 0.003332 105.355461 0.002155  282.397491 0.003332 105.355461 0.002155  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.6  11.2  12.9  6.51E-002  3.31E-002  5.99E-002  3.98E-001  2.02E-002  1.17E-001  0.00E+000  0.00E+000  5.79E-001  7.69E-001  7.00E-001 -1.00E+000 -1.00E+000 -1.00E+000
1597.01    6.6   53  4.7 1   0  340.303345 0.001223   7.796727 0.000063  340.303345 0.001223   7.796727 0.000063  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.0   9.5  14.3  7.85E-002  7.34E-001  9.59E-002  7.78E-001  2.26E-001  9.90E-001  9.16E-001  9.16E-001  4.75E-001  3.36E-001  3.60E-001  3.47E-001  3.71E-001  5.11E-001
1598.01   15.8    6  5.6 1   0  302.715637 0.002051  56.474964 0.000853  302.715637 0.002051  56.474964 0.000853  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.4   6.3   9.0  4.76E-002  1.50E-001  2.33E-002  9.51E-002  1.93E-001  7.85E-001  0.00E+000  0.00E+000  6.15E-001  4.45E-001  3.60E-001 -1.00E+000 -1.00E+000 -1.00E+000
1599.01    3.8   21  5.4 2   8  318.043732 0.004175  20.419199 0.000605  318.043732 0.006348  20.419199 0.000605 -2.34E-005  4.92E-006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  28.0  20.3  33.8  3.46E-002  5.70E-001  9.61E-001  9.96E-001  9.44E-001  9.91E-001  9.62E-001  9.62E-001  6.60E-003  9.94E-003  5.43E-001  6.26E-003  4.46E-001  4.05E-001
1601.01    3.3   37  6.4 1   0  325.483643 0.003823  10.350757 0.000272  325.483643 0.003823  10.350757 0.000272  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  33.6  14.7  22.3  9.97E-001  1.00E+000  9.97E-001  1.00E+000  9.98E-001  1.00E+000  1.00E+000  1.00E+000  4.70E-001  4.39E-001  4.68E-001  4.44E-001  4.73E-001  5.05E-001
1608.01    3.0   45  4.2 1   0  337.826141 0.002981   9.176353 0.000185  337.826141 0.002981   9.176353 0.000185  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  29.4  13.9  23.8  9.20E-001  1.00E+000  9.02E-001  1.00E+000  9.27E-001  1.00E+000  1.00E+000  1.00E+000  5.30E-001  4.74E-001  4.45E-001  4.94E-001  4.64E-001  5.20E-001
1609.01    6.3   10  5.1 1   0  394.463623 0.002571  41.698132 0.000883  394.463623 0.002571  41.698132 0.000883  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.4   5.6   8.4  7.42E-001  8.73E-001  9.26E-001  9.83E-001  9.60E-001  9.99E-001  9.95E-001  9.95E-001  2.30E-001  1.32E-001  3.34E-001  1.46E-001  3.38E-001  4.94E-001
1613.01    3.8   24  4.1 1   0  296.209656 0.002764  15.865908 0.000298  296.209656 0.002764  15.865908 0.000298  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.4  10.5  17.2  6.64E-001  9.74E-001  6.16E-001  9.53E-001  6.05E-001  9.23E-001  9.59E-001  9.59E-001  5.35E-001  5.41E-001  5.06E-001  5.80E-001  5.45E-001  5.38E-001
1616.01    4.9   14  2.5 1   0  337.139740 0.001743  13.933080 0.000209  337.139740 0.001743  13.933080 0.000209  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.7   7.5  11.7  4.18E-002  6.92E-001  6.44E-002  9.40E-001  5.46E-002  9.82E-001  9.52E-001  9.52E-001  4.69E-001  5.07E-001  5.37E-001  5.64E-001  5.91E-001  5.54E-001
1621.01    5.9   19  5.3 1   0  323.553040 0.002381  20.310890 0.000379  323.553040 0.002381  20.310890 0.000379  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.0   7.6   8.6  9.91E-001  9.72E-001  9.89E-001  9.82E-001  9.92E-001  9.98E-001  9.89E-001  9.89E-001  5.03E-001  4.17E-001  4.15E-001  4.48E-001  4.46E-001  5.29E-001
1622.01   13.1    6  8.5 1   0  381.120331 0.003152  69.835014 0.001826  381.120331 0.003152  69.835014 0.001826  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.3   9.6  15.9  1.07E-002  1.41E-001  5.94E-003  9.45E-003  3.94E-002  1.07E-001  0.00E+000  0.00E+000  6.02E-001  5.51E-001  4.66E-001 -1.00E+000 -1.00E+000 -1.00E+000
1627.01    3.5   26  2.8 1   0  435.878845 0.002242  10.296934 0.000290  435.878845 0.002242  10.296934 0.000290  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.4  12.2  17.1  2.61E-001  6.96E-001  3.73E-001  7.18E-001  3.19E-001  6.09E-001  4.09E-001  4.09E-001  4.18E-001  4.61E-001  5.42E-001  3.74E-001  4.52E-001  4.12E-001
1628.01    6.9   20  3.7 1   0  297.323059 0.001359  19.747248 0.000204  297.323059 0.001359  19.747248 0.000204  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.6   4.9   9.9  1.09E-001  9.28E-001  8.81E-002  7.79E-001  1.29E-001  8.20E-001  7.28E-001  7.28E-001  5.39E-001  4.93E-001  4.55E-001  5.45E-001  5.07E-001  5.50E-001
1633.01    3.3   15  4.9 1   0  329.892365 0.004928  32.296883 0.001044  329.892365 0.004928  32.296883 0.001044  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  30.3  32.4  35.9  1.94E-002  1.22E-002  1.58E-002  5.38E-003  1.50E-001  9.91E-001  9.82E-001  9.82E-001  5.37E-001  3.03E-001  2.76E-001  3.55E-001  3.26E-001  5.49E-001
1647.01    3.8   30  5.9 1   0  307.029205 0.003662  14.970526 0.000387  307.029205 0.003662  14.970526 0.000387  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  29.6  15.1  21.8  9.48E-001  9.96E-001  9.40E-001  9.91E-001  9.21E-001  9.85E-001  9.77E-001  9.77E-001  5.15E-001  5.50E-001  5.36E-001  5.89E-001  5.75E-001  5.39E-001
1651.01    5.0    8  4.9 1   0  343.034027 0.004509  51.301521 0.001486  343.034027 0.004509  51.301521 0.001486  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.1  11.3  22.7  5.66E-002  5.54E-001  3.65E-002  6.05E-001  2.09E-002  3.46E-001  1.20E-001  1.20E-001  5.78E-001  6.66E-001  5.92E-001  5.87E-001  5.21E-001  4.41E-001
1656.01    3.9    6  5.5 1   0  232.487045 0.007679  51.389915 0.002926  232.487045 0.007679  51.389915 0.002926  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  25.8  16.4  14.6  7.84E-001  4.34E-001  6.96E-001  5.70E-001  5.19E-001  6.99E-001  0.00E+000  0.00E+000  5.55E-001  6.75E-001  6.22E-001 -1.00E+000 -1.00E+000 -1.00E+000
1659.01    3.6   16  4.3 1   0  313.228760 0.004085  29.537544 0.000844  313.228760 0.004085  29.537544 0.000844  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.8  11.1  17.0  8.69E-001  9.85E-001  8.34E-001  9.98E-001  8.91E-001  9.71E-001  9.60E-001  9.60E-001  5.36E-001  4.32E-001  3.99E-001  4.90E-001  4.57E-001  5.55E-001
1669.01    8.6    8  8.5 1   0  352.325043 0.003736  61.039585 0.001675  352.325043 0.003736  61.039585 0.001675  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.2  13.0  16.1  1.68E-001  1.64E-001  2.82E-001  2.13E-001  2.12E-001  2.27E-001  9.70E-002  9.70E-002  4.26E-001  5.08E-001  5.74E-001  6.11E-001  6.65E-001  5.95E-001
1672.01    4.3   11  3.7 1   0  307.593262 0.003547  33.867393 0.000804  307.593262 0.003547  33.867393 0.000804  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.3   4.9   7.7  9.87E-001  9.99E-001  9.73E-001  9.88E-001  9.63E-001  9.98E-001  9.95E-001  9.95E-001  5.65E-001  5.67E-001  5.05E-001  5.32E-001  4.73E-001  4.69E-001
1675.01    3.3   28  1.4 1   0  296.811157 0.001578  14.623880 0.000163  296.811157 0.001578  14.623880 0.000163  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.0  10.0  15.9  4.02E-003  4.55E-001  1.53E-001  7.81E-001  1.42E-001  7.29E-001  4.85E-001  4.85E-001  1.70E-001  1.86E-001  5.19E-001  1.38E-001  4.36E-001  4.19E-001
1677.01    5.6    9  3.3 1   0  319.424011 0.002463  52.070232 0.000898  319.424011 0.002463  52.070232 0.000898  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.8  12.2  13.2  5.19E-002  3.40E-002  5.69E-002  4.89E-003  3.71E-002  6.10E-004  1.86E-001  1.86E-001  5.19E-001  5.97E-001  5.77E-001  3.16E-001  3.06E-001  2.56E-001
1684.01   26.6    7  2.6 1   0  272.923950 0.000717  62.815781 0.000329  272.923950 0.000717  62.815781 0.000329  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.8   1.5   1.6  7.85E-001  7.11E-001  7.22E-001  5.61E-001  7.49E-001  8.98E-001  0.00E+000  0.00E+000  5.39E-001  4.69E-001  4.37E-001 -1.00E+000 -1.00E+000 -1.00E+000
1685.01   11.4    5  6.8 1   0  333.565704 0.003420  70.465279 0.001595  333.565704 0.003420  70.465279 0.001595  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.2   2.9   3.3  9.26E-001  9.12E-001  9.47E-001  9.57E-001  7.67E-001  8.41E-001  0.00E+000  0.00E+000  2.72E-001  4.93E-001  6.67E-001 -1.00E+000 -1.00E+000 -1.00E+000
1692.01   19.9   32  2.7 1   0  338.481842 0.000366   5.960366 0.000020  338.481842 0.000366   5.960366 0.000020  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.0   2.0   2.9  4.14E-001  8.49E-001  3.95E-001  7.89E-001  3.91E-001  9.98E-001  8.80E-001  8.80E-001  5.15E-001  5.19E-001  5.04E-001  5.22E-001  5.07E-001  5.03E-001
1693.01    3.3  128  1.2 1   0  325.511658 0.000518   3.403739 0.000012  325.511658 0.000518   3.403739 0.000012  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.1   6.2   8.7  2.28E-001  9.88E-001  2.22E-001  9.91E-001  2.04E-001  9.88E-001  9.69E-001  9.69E-001  5.07E-001  5.24E-001  5.18E-001  5.26E-001  5.19E-001  5.01E-001
1704.01    4.6   44  2.9 1   0  320.804199 0.001298  10.418769 0.000104  320.804199 0.001298  10.418769 0.000104  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.1   7.6  11.6  6.17E-001  9.92E-001  5.98E-001  9.77E-001  5.75E-001  9.89E-001  9.93E-001  9.93E-001  5.14E-001  5.30E-001  5.16E-001  5.56E-001  5.42E-001  5.26E-001
1705.01    3.1   22  5.0 1   0  310.816559 0.005074  20.499931 0.000674  310.816559 0.005074  20.499931 0.000674  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  35.0  22.4  27.5  8.18E-001  8.19E-001  8.15E-001  9.52E-001  8.17E-001  8.04E-001  9.85E-001  9.85E-001  4.96E-001  4.86E-001  4.90E-001  4.19E-001  4.24E-001  4.34E-001
1706.01    4.0  220  2.7 1   0  316.512970 0.000782   1.921422 0.000010  316.512970 0.000782   1.921422 0.000010  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.5  10.8  16.4  6.04E-001  1.00E+000  5.89E-001  1.00E+000  5.71E-001  1.00E+000  1.00E+000  1.00E+000  5.11E-001  5.24E-001  5.13E-001  5.06E-001  4.95E-001  4.82E-001
1707.01   10.9    4  8.2 1   0  312.934509 0.004717  96.103302 0.003431  312.934509 0.004717  96.103302 0.003431  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.6  12.8  15.0  7.83E-002  6.11E-002  5.20E-001  4.88E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  2.74E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1708.01    4.1   14  2.4 1   0  313.858398 0.003112  32.772320 0.000649  313.858398 0.003112  32.772320 0.000649  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.0   8.2  17.4  2.28E-001  9.56E-001  1.73E-001  9.13E-001  1.26E-001  8.04E-001  7.97E-001  7.97E-001  5.59E-001  6.20E-001  5.62E-001  1.98E-001  1.67E-001  1.37E-001
1710.01    4.3   13  4.1 1   0  317.208344 0.003323  14.204151 0.000340  317.208344 0.003323  14.204151 0.000340  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.0   7.6  13.8  6.83E-001  9.51E-001  8.04E-001  6.07E-001  7.36E-001  5.32E-001  2.47E-001  2.47E-001  3.73E-001  4.34E-001  5.58E-001  4.90E-001  6.08E-001  5.51E-001
1711.01    5.7    9  4.2 1   0  292.237854 0.002891  55.674423 0.001111  292.237854 0.002891  55.674423 0.001111  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.5   9.5  13.1  1.94E-001  3.16E-001  1.95E-001  6.35E-001  1.35E-001  7.15E-001  7.04E-001  7.04E-001  5.16E-001  5.98E-001  5.79E-001  6.89E-001  6.70E-001  5.95E-001
1715.01   10.0    4  6.5 1   0  266.957703 0.004978 105.009232 0.003928  266.957703 0.004978 105.009232 0.003928  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.2  13.9  16.7  5.58E-002  4.81E-002  1.63E-002  1.27E-002  1.00E+000  1.00E+000  0.00E+000  0.00E+000  7.07E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1718.01   12.6    5  9.6 1   0  266.536530 0.004062  67.665833 0.002066  266.536530 0.004062  67.665833 0.002066  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.7   2.7   3.5  9.43E-001  9.51E-001  8.30E-001  8.88E-001  5.42E-001  5.66E-001  0.00E+000  0.00E+000  6.37E-001  8.12E-001  7.06E-001 -1.00E+000 -1.00E+000 -1.00E+000
1720.01    5.5    6  4.2 1   0  339.708313 0.004266  59.661930 0.002154  339.708313 0.004266  59.661930 0.002154  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.1   5.2   6.0  9.13E-001  8.95E-001  9.31E-001  8.09E-001  9.37E-001  9.18E-001  0.00E+000  0.00E+000  3.53E-001  2.20E-001  3.20E-001 -1.00E+000 -1.00E+000 -1.00E+000
1721.01    6.1   10  6.1 1   0  299.132782 0.003924  52.631287 0.001401  299.132782 0.003924  52.631287 0.001401  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.6  16.5  26.5  4.11E-003  8.91E-002  2.17E-003  3.82E-002  2.25E-001  3.16E-001  9.47E-001  9.47E-001  5.75E-001  1.97E-001  1.59E-001  2.38E-001  1.97E-001  5.34E-001
1723.01    8.2    9  6.3 1   0  309.626007 0.003012  59.619995 0.001095  309.626007 0.003012  59.619995 0.001095  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.6   6.9  13.7  1.92E-001  7.58E-001  3.20E-001  1.07E-001  7.50E-001  5.91E-001  3.01E-001  3.01E-001  4.14E-001  1.50E-001  2.05E-001  2.38E-001  3.01E-001  5.96E-001
1724.01    4.7   14  4.0 1   0  430.306030 0.003127  17.424437 0.000704  430.306030 0.003127  17.424437 0.000704  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.1  10.4  18.7  1.35E-001  7.67E-001  1.73E-001  7.77E-001  1.63E-001  6.84E-001  8.90E-001  8.90E-001  4.72E-001  4.95E-001  5.22E-001  2.65E-001  2.90E-001  2.76E-001
1725.01   10.7    3  2.2 1   0   81.288116 0.001497   9.884689 0.002226   81.288116 0.001497   9.884689 0.002226  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.4   2.6   2.4  2.57E-001  2.09E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1726.01   14.8   10  5.0 1   0  302.379639 0.000909  44.963840 0.000279  302.379639 0.000909  44.963840 0.000279  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.5   1.1   2.4  9.00E-001  9.98E-001  8.79E-001  9.69E-001  9.23E-001  9.37E-001  9.67E-001  9.67E-001  5.09E-001  3.73E-001  3.69E-001  2.69E-001  2.67E-001  3.80E-001
1727.01   27.5    7  9.7 1   0  292.066223 0.001838  49.770977 0.000633  292.066223 0.001838  49.770977 0.000633  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.2   9.1   9.3  2.63E-002  3.28E-003  3.01E-002  1.62E-002  4.37E-001  5.77E-001  0.00E+000  0.00E+000  5.35E-001  2.13E-001  2.00E-001 -1.00E+000 -1.00E+000 -1.00E+000
1732.01    5.9   12  5.1 1   0  329.475739 0.003487  43.319180 0.001024  329.475739 0.003487  43.319180 0.001024  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.2   6.7  11.1  8.94E-001  9.86E-001  9.40E-001  9.96E-001  9.05E-001  9.89E-001  9.77E-001  9.77E-001  3.66E-001  4.27E-001  5.57E-001  2.70E-001  3.84E-001  3.37E-001
1736.01    3.5   15  5.3 1   0  293.308899 0.004259  31.004248 0.000869  293.308899 0.004259  31.004248 0.000869  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.7  11.5  21.2  5.33E-001  9.72E-001  4.64E-001  8.15E-001  5.23E-001  9.54E-001  5.74E-001  5.74E-001  5.49E-001  5.05E-001  4.58E-001  4.26E-001  3.83E-001  4.24E-001
1739.01    4.1    3  6.7 1   0  326.104706 0.010661 220.664917 0.012753  326.104706 0.010661 220.664917 0.012753  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  27.6   4.8   5.9  6.99E-001  7.08E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1751.01    8.6   54  2.8 1   0  318.651337 0.000686   8.689302 0.000042  318.651337 0.000686   8.689302 0.000042  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.3   3.0   5.5  9.91E-001  1.00E+000  9.90E-001  1.00E+000  9.89E-001  1.00E+000  1.00E+000  1.00E+000  5.06E-001  5.13E-001  5.07E-001  4.20E-001  4.15E-001  4.08E-001
1751.02    8.5   22  2.8 1   0  317.039612 0.001062  20.993919 0.000144  317.039612 0.001062  20.993919 0.000144  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.5   6.2   7.9  1.46E-001  2.39E-001  2.84E-001  4.81E-001  2.33E-001  4.63E-001  6.33E-001  6.33E-001  3.82E-001  4.30E-001  5.47E-001  4.11E-001  5.25E-001  4.80E-001
1754.01    3.2   27  2.6 1   0  336.892426 0.002820  15.135746 0.000304  336.892426 0.002820  15.135746 0.000304  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.7  10.3  17.3  8.34E-001  9.95E-001  8.46E-001  9.91E-001  8.06E-001  9.92E-001  9.91E-001  9.91E-001  4.79E-001  5.21E-001  5.41E-001  5.49E-001  5.68E-001  5.28E-001
1758.01    3.4   41  1.9 1   0  417.494202 0.001556   5.597371 0.000113  417.494202 0.001556   5.597371 0.000113  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.8  11.4  16.4  6.07E-002  7.17E-001  4.95E-002  8.30E-001  5.43E-002  3.44E-001  8.67E-001  8.67E-001  5.31E-001  5.25E-001  4.94E-001  5.31E-001  5.01E-001  5.06E-001
1773.01   91.2    4  7.3 1   0  428.323059 0.000911  83.097588 0.000742  428.323059 0.000911  83.097588 0.000742  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.4   1.8   2.3  1.60E-001  1.66E-001  6.27E-002  5.30E-002  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.97E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1779.01   18.5   95  2.9 1   0  328.193542 0.000190   4.662716 0.000006  328.193542 0.000190   4.662716 0.000006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.8   1.7   2.5  7.26E-001  9.99E-001  7.01E-001  9.99E-001  6.75E-001  9.99E-001  9.98E-001  9.98E-001  5.21E-001  5.41E-001  5.20E-001  5.62E-001  5.41E-001  5.21E-001
1779.02   12.1   36  2.9 1   0  314.205566 0.000493  11.815077 0.000043  314.205566 0.000493  11.815077 0.000043  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.6   2.4   3.8  7.44E-001  9.98E-001  7.02E-001  9.97E-001  6.65E-001  9.89E-001  9.95E-001  9.95E-001  5.34E-001  5.62E-001  5.28E-001  5.94E-001  5.60E-001  5.32E-001
1781.01   21.7   40  3.4 1   0  342.426697 0.000157   7.834479 0.000008  342.426697 0.000157   7.834479 0.000008  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.6   1.5   1.8  9.87E-003  5.35E-002  8.10E-003  1.80E-002  1.44E-002  1.41E-001  9.99E-002  9.99E-002  5.25E-001  4.80E-001  4.56E-001  5.14E-001  4.90E-001  5.33E-001
1781.02    6.7  111  2.2 1   0  328.545868 0.000259   3.005162 0.000005  328.545868 0.000259   3.005162 0.000005  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.2   2.6   3.7  6.94E-001  1.00E+000  6.94E-001  1.00E+000  7.34E-001  1.00E+000  9.99E-001  9.99E-001  5.00E-001  4.65E-001  4.65E-001  4.15E-001  4.15E-001  4.49E-001
1783.01   63.6    3  5.0 1   3  371.237579 0.000723 134.478958 0.000863  371.237579 0.000723 134.478958 0.000863  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.9   2.9   3.8  2.42E-004  7.77E-004  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1784.01   19.8   85  1.5 1   3  318.394196 0.000118   5.007427 0.000004  318.394196 0.000118   5.007427 0.000004  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.7   1.8   2.1  1.07E-006  6.08E-005  8.37E-007  4.20E-004  6.45E-007  2.87E-004  2.20E-004  2.20E-004  5.18E-001  5.36E-001  5.18E-001  5.58E-001  5.41E-001  5.22E-001
1786.01   47.4   14 14.2 1   3  218.849258 0.001110  24.678793 0.000247  218.849258 0.001110  24.678793 0.000247  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.2   8.2   9.3  5.97E-004  1.18E-004  1.11E-003  1.87E-006  2.14E-002  1.72E-002  1.74E-001  1.74E-001  4.93E-001  3.15E-001  3.24E-001  3.40E-001  3.49E-001  5.21E-001
1787.01   40.2    4  6.4 1   0  360.738556 0.001071  98.718498 0.000610  360.738556 0.001071  98.718498 0.000610  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.2   2.7   2.9  1.54E-001  1.07E-001  7.32E-002  2.46E-002  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.79E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1788.01   62.8    3  6.3 1   0  267.740784 0.000971  71.525177 0.001222  267.740784 0.000971  71.525177 0.001222  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   2.4   0.7   0.8  5.73E-001  5.40E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1793.01   13.3   79  1.6 1   0  430.095001 0.000241   3.261763 0.000010  430.095001 0.000241   3.261763 0.000010  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.2   2.2   3.6  1.01E-002  9.58E-001  1.71E-002  6.54E-001  1.53E-002  8.99E-001  9.22E-001  9.22E-001  4.53E-001  4.68E-001  5.15E-001  4.53E-001  5.00E-001  4.85E-001
1797.01   15.0   25  3.9 1   0  341.300720 0.000524  16.781778 0.000058  341.300720 0.000524  16.781778 0.000058  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.8   1.9   2.5  9.81E-001  9.90E-001  9.74E-001  9.94E-001  9.62E-001  9.88E-001  9.80E-001  9.80E-001  5.29E-001  5.72E-001  5.43E-001  6.10E-001  5.82E-001  5.39E-001
1798.01   29.0   38  1.8 1   0  315.472046 0.000171  12.964726 0.000015  315.472046 0.000171  12.964726 0.000015  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.7   1.2   1.7  1.25E-001  7.32E-001  2.87E-001  9.98E-001  4.62E-001  9.91E-001  9.88E-001  9.88E-001  3.52E-001  2.43E-001  3.75E-001  2.69E-001  4.05E-001  5.31E-001
1799.01    5.1  228  1.7 1   0  330.903198 0.000080   1.731079 0.000001  330.903198 0.000080   1.731079 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.9   1.1   1.4  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  4.70E-001  4.74E-001  5.04E-001  4.39E-001  4.70E-001  4.65E-001
1800.01   19.4   44  1.4 1   0  350.854248 0.000117   7.794291 0.000006  350.854248 0.000117   7.794291 0.000006  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   1.3   0.4   1.1  3.08E-001  1.00E+000  2.87E-001  1.00E+000  4.20E-001  1.00E+000  1.00E+000  1.00E+000  5.18E-001  4.21E-001  4.04E-001  4.38E-001  4.21E-001  5.17E-001
1801.01   11.8   30  3.3 1   0  306.243683 0.000731  14.532322 0.000071  306.243683 0.000731  14.532322 0.000071  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.2   4.2   6.5  9.01E-002  8.04E-001  8.04E-002  5.75E-001  6.64E-002  5.56E-001  2.95E-001  2.95E-001  5.22E-001  5.54E-001  5.32E-001  4.91E-001  4.70E-001  4.39E-001
1802.01    7.4   82  1.9 1   1  315.203491 0.000373   5.248672 0.000014  315.203491 0.000373   5.248672 0.000014  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.2   4.9   7.0  1.47E-008  7.25E-003  1.91E-006  3.22E-001  5.27E-006  1.76E-002  7.40E-001  7.40E-001  3.12E-001  2.76E-001  4.58E-001  6.78E-002  1.57E-001  1.85E-001
1805.01    6.8   61  2.3 1   0  341.256256 0.000423   6.941325 0.000023  341.256256 0.000423   6.941325 0.000023  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   5.3   3.4   5.3  6.32E-002  9.81E-001  7.50E-002  9.81E-001  7.91E-002  9.92E-001  9.91E-001  9.91E-001  4.80E-001  4.76E-001  4.96E-001  4.89E-001  5.08E-001  5.12E-001
1805.02    5.9   14  4.2 1   1  322.123993 0.001771  31.781975 0.000405  322.123993 0.001771  31.781975 0.000405  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.9   8.6  14.7  7.46E-004  1.69E-001  5.07E-004  6.28E-002  3.38E-004  6.39E-003  5.63E-001  5.63E-001  5.49E-001  5.99E-001  5.51E-001  4.38E-001  3.95E-001  3.51E-001
1808.01   20.2    4  4.6 1   0  329.211823 0.001024  89.192856 0.000639  329.211823 0.001024  89.192856 0.000639  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.0   1.1   1.5  5.88E-001  6.34E-001  4.35E-001  3.52E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.04E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1809.01    5.5   36  2.3 1   0  313.213196 0.000705  13.093943 0.000061  313.213196 0.000705  13.093943 0.000061  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.6   5.4   7.3  2.71E-002  2.93E-001  2.83E-002  4.72E-001  2.44E-002  1.65E-001  1.37E-001  1.37E-001  5.02E-001  5.26E-001  5.23E-001  5.62E-001  5.59E-001  5.36E-001
1809.02    3.4   88  2.8 1   0  311.463226 0.000861   4.915369 0.000028  311.463226 0.000861   4.915369 0.000028  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.8   8.0  11.7  4.05E-001  9.73E-001  3.85E-001  9.89E-001  3.77E-001  9.87E-001  8.48E-001  8.48E-001  5.15E-001  5.21E-001  5.06E-001  4.93E-001  4.78E-001  4.72E-001
1812.01    4.9  514  1.1 1   0  334.861877 0.000089   0.805260 0.000001  334.861877 0.000089   0.805260 0.000001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.0   2.0   2.8  8.30E-001  1.00E+000  8.23E-001  1.00E+000  8.37E-001  1.00E+000  1.00E+000  1.00E+000  5.08E-001  4.92E-001  4.83E-001  4.46E-001  4.38E-001  4.55E-001
1813.01    6.6   43  2.2 1   0  306.866577 0.000792   9.767695 0.000053  306.866577 0.000792   9.767695 0.000053  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.0   3.9   5.7  9.75E-001  1.00E+000  9.71E-001  1.00E+000  9.65E-001  1.00E+000  9.99E-001  9.99E-001  5.16E-001  5.32E-001  5.16E-001  5.46E-001  5.31E-001  5.14E-001
1814.01    5.7   29  5.9 1   3  317.441040 0.002668  14.799181 0.000245  317.441040 0.002668  14.799181 0.000245  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.4  44.4  72.0  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  6.77E-015  5.27E-014  5.27E-014  5.19E-001  4.26E-001  4.09E-001  3.41E-001  3.26E-001  4.12E-001
1815.01    6.9  135  1.6 1   1  313.746185 0.000347   3.126876 0.000007  313.746185 0.000347   3.126876 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.2   5.1   6.9  5.15E-004  2.22E-001  4.47E-004  2.70E-001  4.24E-004  5.80E-001  6.97E-001  6.97E-001  5.13E-001  5.20E-001  5.07E-001  5.31E-001  5.18E-001  5.11E-001
1816.01    9.2   40  1.4 1   0  330.923035 0.000379  10.240594 0.000025  330.923035 0.000379  10.240594 0.000025  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.5   1.7   2.7  9.52E-001  1.00E+000  9.46E-001  1.00E+000  9.37E-001  1.00E+000  9.98E-001  9.98E-001  5.13E-001  5.30E-001  5.18E-001  5.57E-001  5.44E-001  5.27E-001
1818.01    9.1   27  3.9 1   0  324.808624 0.001161  16.877476 0.000162  324.808624 0.001161  16.877476 0.000162  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.8   5.2  10.0  6.89E-002  9.87E-001  5.81E-002  9.44E-001  4.88E-002  9.71E-001  9.28E-001  9.28E-001  5.29E-001  5.58E-001  5.29E-001  5.94E-001  5.65E-001  5.36E-001
1819.01    7.1   38  2.3 1   0  321.612152 0.000789  12.057141 0.000071  321.612152 0.000789  12.057141 0.000071  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.4   5.0   6.9  4.13E-001  8.50E-001  3.88E-001  8.82E-001  3.50E-001  8.87E-001  8.30E-001  8.30E-001  5.19E-001  5.48E-001  5.29E-001  5.82E-001  5.63E-001  5.34E-001
1820.01    4.0   94  2.7 1   0  313.071747 0.000941   4.337312 0.000031  313.071747 0.000941   4.337312 0.000031  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.6   6.5  11.6  9.28E-001  1.00E+000  9.29E-001  1.00E+000  9.37E-001  1.00E+000  1.00E+000  1.00E+000  4.95E-001  4.75E-001  4.80E-001  4.89E-001  4.94E-001  5.14E-001
1822.01   28.9    3  8.9 1   0  290.567963 0.001939 150.881866 0.002623  290.567963 0.001939 150.881866 0.002623  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   4.8   6.5   6.0  2.92E-002  3.08E-003  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1824.01    3.9  122  3.1 1   1  327.069366 0.001005   3.553799 0.000024  327.069366 0.001005   3.553799 0.000024  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.4  13.0  19.6  1.88E-004  4.92E-001  1.94E-004  2.51E-001  1.63E-004  4.95E-001  4.55E-001  4.55E-001  5.02E-001  5.17E-001  5.15E-001  5.31E-001  5.30E-001  5.15E-001
1825.01    8.8   26  4.0 1   0  291.539856 0.001216  13.522562 0.000149  291.539856 0.001216  13.522562 0.000149  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.2   5.1   8.7  4.26E-001  9.74E-001  3.75E-001  9.73E-001  3.27E-001  9.11E-001  7.48E-001  7.48E-001  5.38E-001  5.75E-001  5.37E-001  4.98E-001  4.61E-001  4.25E-001
1826.01   21.3    3  9.2 1   0  384.207520 0.002917 134.251846 0.003907  384.207520 0.002917 134.251846 0.003907  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.3   0.4   0.4  9.30E-001  9.08E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1828.01   16.0    5  6.8 1   0  340.890900 0.002336  99.747955 0.001648  340.890900 0.002336  99.747955 0.001648  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.3   5.0   5.6  4.23E-001  2.97E-001  7.72E-001  8.60E-001  4.90E-001  3.65E-001  0.00E+000  0.00E+000  2.24E-001  4.74E-001  6.93E-001 -1.00E+000 -1.00E+000 -1.00E+000
1829.01    7.6   19  2.3 1   0  345.732330 0.000938  22.841688 0.000177  345.732330 0.000938  22.841688 0.000177  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.1   4.9   6.8  8.26E-002  3.05E-001  6.55E-002  1.65E-001  5.48E-002  2.71E-001  2.61E-001  2.61E-001  5.40E-001  5.73E-001  5.34E-001  6.21E-001  5.82E-001  5.49E-001
1830.01    6.4   31  3.4 1   0  326.516449 0.001282  13.226801 0.000128  326.516449 0.001282  13.226801 0.000128  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.5   6.5  10.5  3.13E-001  9.36E-001  3.64E-001  9.84E-001  4.83E-001  1.00E+000  1.00E+000  1.00E+000  4.64E-001  3.82E-001  4.17E-001  4.16E-001  4.51E-001  5.33E-001
1831.01   12.6    6  6.2 1   0  375.030334 0.001893  51.803413 0.000682  375.030334 0.001893  51.803413 0.000682  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.3   5.7   6.5  2.21E-001  1.07E-001  7.95E-001  8.33E-001  5.99E-001  6.44E-001  0.00E+000  0.00E+000  1.35E-001  2.80E-001  6.46E-001 -1.00E+000 -1.00E+000 -1.00E+000
1831.03    3.4    9  5.2 1   0  355.456024 0.005462  34.206459 0.001161  355.456024 0.005462  34.206459 0.001161  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.0  10.1  15.9  7.67E-001  9.27E-001  6.80E-001  8.32E-001  5.68E-001  8.50E-001  7.29E-001  7.29E-001  5.67E-001  6.45E-001  5.80E-001  7.28E-001  6.69E-001  5.94E-001
1832.01    3.9   94  1.9 1   0  313.299957 0.000732   4.544512 0.000023  313.299957 0.000732   4.544512 0.000023  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.6   7.5  11.5  3.16E-002  9.18E-001  3.13E-002  9.18E-001  4.07E-002  7.40E-001  4.40E-001  4.40E-001  5.04E-001  4.75E-001  4.72E-001  4.89E-001  4.85E-001  5.13E-001
1832.03    4.8   10  3.7 1   0  260.603302 0.002829  38.715549 0.000829  260.603302 0.002829  38.715549 0.000829  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.7   3.9   7.2  9.26E-001  9.93E-001  9.41E-001  9.31E-001  8.94E-001  8.45E-001  9.72E-001  9.72E-001  4.18E-001  4.95E-001  5.72E-001  1.67E-001  2.18E-001  1.80E-001
1833.01    3.9  106  1.8 1   0  327.937225 0.000584   3.692982 0.000013  327.937225 0.000584   3.692982 0.000013  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.3   6.3   9.4  8.01E-002  9.82E-001  7.20E-002  9.84E-001  1.46E-001  8.46E-001  8.88E-001  8.88E-001  5.17E-001  4.10E-001  3.94E-001  4.29E-001  4.13E-001  5.19E-001
1835.01    3.2   98  2.2 1   0  323.574982 0.001023   4.580358 0.000032  323.574982 0.001023   4.580358 0.000032  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.5  10.8  15.8  8.62E-002  9.42E-001  8.24E-002  9.96E-001  8.18E-002  9.89E-001  9.98E-001  9.98E-001  5.09E-001  5.11E-001  5.03E-001  4.64E-001  4.56E-001  4.53E-001
1837.01   11.5   14  4.6 1   0  344.173737 0.001562  34.173470 0.000353  344.173737 0.001562  34.173470 0.000353  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.0   7.8  10.3  4.96E-002  1.76E-001  5.93E-002  5.06E-001  2.43E-001  2.92E-001  9.72E-001  9.72E-001  4.97E-001  3.07E-001  3.13E-001  1.20E-001  1.25E-001  2.48E-001
1838.01    6.7   27  2.3 1   0  343.915039 0.000906  16.737049 0.000095  343.915039 0.000906  16.737049 0.000095  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.4   5.4   6.4  5.24E-001  5.95E-001  4.72E-001  5.36E-001  4.81E-001  8.08E-001  8.26E-001  8.26E-001  5.36E-001  5.30E-001  4.94E-001  5.65E-001  5.29E-001  5.35E-001
1839.01    5.2   40  3.8 1   0  295.857513 0.001079   9.590654 0.000071  295.857513 0.001079   9.590654 0.000071  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.7   7.0   9.1  6.46E-001  7.20E-001  6.06E-001  7.68E-001  7.37E-001  9.33E-001  7.29E-001  7.29E-001  5.29E-001  4.20E-001  3.93E-001  3.30E-001  3.05E-001  4.06E-001
1840.01    4.2   66  2.9 2   9  327.313385 0.001016   7.039707 0.000051  327.313385 0.001498   7.039707 0.000052 -3.38E-006  3.98E-007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.0  11.0  16.1  1.80E-005  1.75E-001  8.95E-001  1.00E+000  8.77E-001  1.00E+000  9.99E-001  9.99E-001  2.70E-004  3.57E-004  5.24E-001  4.75E-004  5.50E-001  5.26E-001
1841.01    9.7   10  3.2 1   0  319.452240 0.001301  49.608139 0.000466  319.452240 0.001301  49.608139 0.000466  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.1   6.3   7.1  7.12E-002  3.19E-002  6.64E-001  9.10E-001  5.67E-001  8.10E-001  7.38E-001  7.38E-001  1.18E-001  1.70E-001  5.68E-001  2.37E-001  6.36E-001  5.70E-001
1842.01    6.0   27  2.7 1   0  306.778290 0.001262  16.841858 0.000145  306.778290 0.001262  16.841858 0.000145  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.5   4.9   7.8  8.25E-001  9.90E-001  8.26E-001  9.47E-001  8.04E-001  7.67E-001  6.77E-001  6.77E-001  4.93E-001  5.13E-001  5.20E-001  5.54E-001  5.61E-001  5.40E-001
1843.01    3.5   82  1.7 1   0  306.217987 0.000760   4.194503 0.000021  306.217987 0.000760   4.194503 0.000021  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.2   9.9  11.6  1.15E-002  1.60E-003  1.27E-002  5.74E-003  1.07E-002  7.71E-003  2.86E-003  2.86E-003  4.94E-001  5.15E-001  5.20E-001  5.36E-001  5.42E-001  5.21E-001
1845.02    4.0   79  1.4 1   0  336.786469 0.000608   5.058262 0.000022  336.786469 0.000608   5.058262 0.000022  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.4   3.7   6.5  9.76E-001  1.00E+000  9.74E-001  1.00E+000  9.68E-001  1.00E+000  1.00E+000  1.00E+000  5.07E-001  5.27E-001  5.20E-001  5.36E-001  5.29E-001  5.09E-001
1847.01    8.3   16  4.5 1   0  344.841553 0.001692  26.853483 0.000305  344.841553 0.001692  26.853483 0.000305  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.9   5.3   9.6  3.49E-001  9.29E-001  2.87E-001  8.79E-001  2.25E-001  8.76E-001  9.46E-001  9.46E-001  5.51E-001  6.07E-001  5.57E-001  5.89E-001  5.41E-001  4.85E-001
1848.01   10.7    9  6.4 1   0  268.585449 0.002215  49.624222 0.000768  268.585449 0.002215  49.624222 0.000768  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.8   9.1  11.0  9.56E-002  9.41E-002  2.79E-001  4.01E-001  3.00E-001  2.47E-001  1.30E-001  1.30E-001  3.51E-001  3.58E-001  4.98E-001  4.66E-001  5.97E-001  5.94E-001
1849.01    4.6   55  1.8 1   0  330.551544 0.000790   8.088010 0.000039  330.551544 0.000790   8.088010 0.000039  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.5   5.1   6.6  9.81E-001  1.00E+000  9.79E-001  1.00E+000  9.73E-001  1.00E+000  1.00E+000  1.00E+000  5.12E-001  5.39E-001  5.28E-001  3.71E-001  3.60E-001  3.36E-001
1850.01    4.9   36  3.5 1   0  322.026917 0.001776  11.551125 0.000140  322.026917 0.001776  11.551125 0.000140  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.7   6.2  11.3  9.76E-001  1.00E+000  9.68E-001  1.00E+000  9.60E-001  1.00E+000  1.00E+000  1.00E+000  5.33E-001  5.57E-001  5.24E-001  5.92E-001  5.60E-001  5.36E-001
1851.01    3.5   94  1.8 1   0  301.739380 0.000870   4.469826 0.000026  301.739380 0.000870   4.469826 0.000026  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.1   7.2  11.1  8.38E-001  1.00E+000  8.20E-001  1.00E+000  8.23E-001  1.00E+000  1.00E+000  1.00E+000  5.19E-001  5.14E-001  4.95E-001  5.36E-001  5.17E-001  5.21E-001
1852.01    7.1   30  5.0 1   0  338.685974 0.001675  15.773716 0.000189  338.685974 0.001675  15.773716 0.000189  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.5  10.7  16.9  8.15E-003  3.86E-001  7.46E-003  1.02E-001  1.65E-002  1.99E-001  1.99E-001  1.99E-001  5.18E-001  4.57E-001  4.40E-001  4.96E-001  4.79E-001  5.38E-001
1853.01   12.3    8  6.8 1   0  266.512604 0.002236  60.085526 0.000927  266.512604 0.002236  60.085526 0.000927  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.9   5.6   7.3  4.93E-001  5.56E-001  3.87E-001  3.59E-001  2.66E-001  3.24E-001  1.50E-001  1.50E-001  5.78E-001  6.75E-001  6.00E-001  7.30E-001  6.63E-001  5.71E-001
1854.01   13.6   11  6.2 1   0  328.897461 0.001728  43.032055 0.000544  328.897461 0.001728  43.032055 0.000544  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.6   4.3   6.7  6.04E-001  8.91E-001  8.12E-001  8.76E-001  7.41E-001  9.43E-001  8.53E-001  8.53E-001  3.05E-001  3.68E-001  5.59E-001  4.26E-001  6.09E-001  5.51E-001
1856.01    9.3   11  5.8 1   0  320.316010 0.002610  46.298473 0.000824  320.316010 0.002610  46.298473 0.000824  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.5  13.0  19.8  1.01E-003  2.77E-002  3.59E-001  5.15E-001  5.09E-001  7.16E-001  8.16E-001  8.16E-001  8.00E-002  5.80E-002  3.99E-001  9.11E-002  4.67E-001  5.62E-001
1857.01   15.8    5  7.5 1   0  255.756546 0.002546  88.644409 0.001278  255.756546 0.002546  88.644409 0.001278  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.2   5.7   6.7  3.24E-001  2.83E-001  2.23E-001  4.65E-001  1.83E-001  2.26E-001  0.00E+000  0.00E+000  6.07E-001  6.95E-001  6.09E-001 -1.00E+000 -1.00E+000 -1.00E+000
1858.01   21.1    4  7.3 1   0  339.350372 0.002272 116.333214 0.001877  339.350372 0.002272 116.333214 0.001877  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.0   2.0   2.2  7.77E-001  7.02E-001  8.23E-001  8.27E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  3.00E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1858.02    5.7    5  8.6 1   0  306.182281 0.008989  86.051582 0.005764  306.182281 0.008989  86.051582 0.005764  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  29.4  10.8  15.8  6.56E-001  7.86E-001  4.65E-001  7.12E-001  2.18E-001  3.21E-001  0.00E+000  0.00E+000  6.32E-001  8.08E-001  7.06E-001 -1.00E+000 -1.00E+000 -1.00E+000
1860.01    5.7   35  3.2 1   0  400.158813 0.001279   6.319461 0.000103  400.158813 0.001279   6.319461 0.000103  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.6   5.2   9.1  8.66E-001  1.00E+000  8.50E-001  1.00E+000  8.17E-001  1.00E+000  1.00E+000  1.00E+000  5.17E-001  5.52E-001  5.36E-001  5.68E-001  5.51E-001  5.16E-001
1860.02    6.4   19  4.2 1   0  415.414490 0.002040  12.209211 0.000299  415.414490 0.002040  12.209211 0.000299  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.7   6.9  12.1  4.47E-001  9.46E-001  4.32E-001  7.21E-001  4.05E-001  8.31E-001  7.98E-001  7.98E-001  5.11E-001  5.32E-001  5.21E-001  5.35E-001  5.24E-001  5.03E-001
1861.01    5.9   24  4.3 1   0  331.313324 0.001694  17.504326 0.000215  331.313324 0.001694  17.504326 0.000215  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.7   9.8  15.5  9.97E-003  4.22E-001  1.05E-002  4.12E-001  8.20E-003  3.30E-002  3.09E-002  3.09E-002  5.08E-001  5.42E-001  5.33E-001  5.86E-001  5.77E-001  5.44E-001
1862.01   10.6    8  4.8 1   0  310.150208 0.002251  56.435364 0.000885  310.150208 0.002251  56.435364 0.000885  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.6   3.6   5.0  8.77E-001  9.37E-001  7.89E-001  8.80E-001  6.96E-001  8.70E-001  6.32E-001  6.32E-001  5.90E-001  6.54E-001  5.68E-001  6.82E-001  6.05E-001  5.41E-001
1863.01   12.6   11  5.6 1   0  323.175232 0.001701  33.789047 0.000374  323.175232 0.001701  33.789047 0.000374  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.3   2.9   4.3  9.60E-001  9.88E-001  9.28E-001  9.79E-001  9.02E-001  8.66E-001  9.99E-001  9.99E-001  5.71E-001  5.96E-001  5.27E-001  2.75E-001  2.30E-001  2.17E-001
1866.01   15.2    4  6.2 1   0  350.772491 0.002614 105.308693 0.001752  350.772491 0.002614 105.308693 0.001752  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.4   4.0   3.9  5.55E-001  4.03E-001  9.08E-001  8.99E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  1.06E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1867.02    5.4   31  1.8 1   0  316.620148 0.001015  13.969376 0.000093  316.620148 0.001015  13.969376 0.000093  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.6   3.1   6.6  8.85E-001  1.00E+000  8.63E-001  9.99E-001  8.95E-001  9.98E-001  9.99E-001  9.99E-001  5.27E-001  4.69E-001  4.44E-001  5.02E-001  4.75E-001  5.31E-001
1868.01    5.8   23  1.9 1   0  336.917999 0.001006  17.760580 0.000123  336.917999 0.001006  17.760580 0.000123  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.3   7.4   8.5  3.34E-002  1.91E-002  5.82E-002  7.31E-003  5.49E-002  5.15E-002  1.75E-002  1.75E-002  4.48E-001  4.65E-001  5.17E-001  4.81E-001  5.32E-001  5.15E-001
1870.01    4.4   50  1.8 1   0  308.744629 0.000860   7.964297 0.000051  308.744629 0.000860   7.964297 0.000051  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.1   5.8   8.2  6.32E-001  9.66E-001  6.10E-001  9.58E-001  5.69E-001  9.29E-001  9.19E-001  9.19E-001  5.16E-001  5.45E-001  5.29E-001  5.73E-001  5.57E-001  5.29E-001
1871.01    7.5    5  6.2 1   0  295.903015 0.002777  92.724182 0.001906  295.903015 0.002777  92.724182 0.001906  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.3   5.3   5.3  6.12E-001  4.67E-001  9.16E-001  8.30E-001  6.78E-001  5.45E-001  0.00E+000  0.00E+000  1.30E-001  3.70E-001  7.03E-001 -1.00E+000 -1.00E+000 -1.00E+000
1872.01    7.1   16  2.3 1   0  293.511963 0.001481  30.522840 0.000339  293.511963 0.001481  30.522840 0.000339  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.6   5.3   8.7  2.75E-001  7.89E-001  3.22E-001  2.64E-001  2.55E-001  1.73E-001  7.56E-001  7.56E-001  4.70E-001  5.29E-001  5.58E-001  5.31E-001  5.59E-001  5.02E-001
1873.01   14.3    5  8.9 1   0  279.329346 0.003016  71.305000 0.002347  279.329346 0.003016  71.305000 0.002347  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.5   4.3   4.5  7.79E-001  6.64E-001  8.76E-001  8.95E-001  6.21E-001  6.27E-001  0.00E+000  0.00E+000  2.78E-001  5.28E-001  6.93E-001 -1.00E+000 -1.00E+000 -1.00E+000
1874.01    4.7   25  4.0 1   0  349.417480 0.001791  18.684872 0.000210  349.417480 0.001791  18.684872 0.000210  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.3  14.1  14.9  7.22E-002  4.73E-003  6.42E-002  1.55E-003  9.01E-002  1.80E-002  5.91E-002  5.91E-002  5.23E-001  4.87E-001  4.64E-001  5.11E-001  4.88E-001  5.24E-001
1875.01    4.3   44  3.3 1   0  296.235596 0.001677   9.917027 0.000111  296.235596 0.001677   9.917027 0.000111  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.5  11.1  17.0  1.99E-001  8.84E-001  1.75E-001  9.64E-001  1.69E-001  9.27E-001  8.50E-001  8.50E-001  5.27E-001  5.35E-001  5.08E-001  4.72E-001  4.45E-001  4.38E-001
1876.01   12.6    5  5.2 1   0  307.195892 0.002677  82.531403 0.001507  307.195892 0.002677  82.531403 0.001507  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.8   3.8   6.5  4.18E-001  6.84E-001  3.66E-001  6.34E-001  1.89E-001  1.45E-001  0.00E+000  0.00E+000  5.53E-001  7.31E-001  6.80E-001 -1.00E+000 -1.00E+000 -1.00E+000
1877.01    6.8   25  3.7 1   0  319.268097 0.001578  20.160408 0.000243  319.268097 0.001578  20.160408 0.000243  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.0  11.0  14.0  2.55E-002  8.18E-002  1.86E-002  5.71E-002  3.95E-002  2.82E-001  5.52E-001  5.52E-001  5.41E-001  4.74E-001  4.35E-001  4.14E-001  3.76E-001  4.40E-001
1878.01    6.8   11  3.0 1   0  320.548645 0.001795  40.809280 0.000575  320.548645 0.001795  40.809280 0.000575  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.8   5.5   6.6  6.93E-001  6.55E-001  5.96E-001  5.74E-001  4.97E-001  3.08E-001  4.41E-001  4.41E-001  5.71E-001  6.38E-001  5.69E-001  7.09E-001  6.45E-001  5.78E-001
1879.01    9.6   11  2.7 1   0  421.601013 0.001276  22.085007 0.000366  421.601013 0.001276  22.085007 0.000366  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.0   3.4   3.9  8.75E-001  7.83E-001  8.20E-001  9.62E-001  7.44E-001  9.30E-001  5.75E-001  5.75E-001  5.57E-001  6.22E-001  5.67E-001  5.66E-001  5.14E-001  4.52E-001
1880.01    3.4  356  1.1 1   0  321.790070 0.000330   1.151166 0.000003  321.790070 0.000330   1.151166 0.000003  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.8   5.4   8.8  6.98E-001  1.00E+000  7.38E-001  1.00E+000  7.42E-001  1.00E+000  1.00E+000  1.00E+000  4.66E-001  4.62E-001  4.96E-001  4.38E-001  4.72E-001  4.76E-001
1881.01    6.0   17  4.6 1   0  328.331024 0.002053  28.267204 0.000450  328.331024 0.002053  28.267204 0.000450  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.0   5.9   7.0  9.86E-001  9.87E-001  9.78E-001  9.88E-001  9.95E-001  1.00E+000  1.00E+000  1.00E+000  5.32E-001  2.94E-001  2.71E-001  3.49E-001  3.24E-001  5.54E-001
1884.01   11.2    7  4.6 1   0  359.953217 0.002650  23.132710 0.001082  359.953217 0.002650  23.132710 0.001082  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.5   8.5  11.2  1.16E-001  2.11E-001  7.17E-002  8.11E-002  3.52E-002  5.53E-002  0.00E+000  0.00E+000  5.92E-001  7.03E-001  6.18E-001 -1.00E+000 -1.00E+000 -1.00E+000
1886.01    3.3   64  1.9 1   0  339.515411 0.001036   5.991910 0.000048  339.515411 0.001036   5.991910 0.000048  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.6   9.4  12.4  2.37E-001  6.84E-001  2.83E-001  5.01E-001  2.54E-001  5.02E-001  6.23E-001  6.23E-001  4.63E-001  4.89E-001  5.25E-001  5.08E-001  5.44E-001  5.19E-001
1888.01   26.3    4 11.6 1   0  307.220306 0.002502 120.017082 0.001578  307.220306 0.002502 120.017082 0.001578  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.8   2.0   4.4  4.79E-001  7.64E-001  2.66E-001  4.01E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.76E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1889.01    5.4   26  4.0 1   0  325.557526 0.002163  14.305358 0.000196  325.557526 0.002163  14.305358 0.000196  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.1  11.3  14.1  6.74E-001  6.91E-001  6.79E-001  9.79E-001  7.20E-001  7.77E-001  9.55E-001  9.55E-001  4.93E-001  4.54E-001  4.62E-001  4.78E-001  4.85E-001  5.23E-001
1890.01    4.3   93  4.3 1   0  314.033417 0.001355   4.336473 0.000040  314.033417 0.001355   4.336473 0.000040  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.0   8.5  14.6  9.98E-001  1.00E+000  9.99E-001  1.00E+000  9.98E-001  1.00E+000  1.00E+000  1.00E+000  4.77E-001  4.93E-001  5.16E-001  5.03E-001  5.26E-001  5.10E-001
1891.01    4.9   29  3.9 1   0  331.585907 0.002306  15.955238 0.000261  331.585907 0.002306  15.955238 0.000261  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.8  10.5  15.9  6.83E-001  9.80E-001  6.45E-001  9.47E-001  7.87E-001  9.51E-001  9.74E-001  9.74E-001  5.28E-001  3.97E-001  3.72E-001  3.75E-001  3.51E-001  4.76E-001
1892.01    7.9    8  5.4 1   0  361.648865 0.003191  62.561317 0.001321  361.648865 0.003191  62.561317 0.001321  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.9  10.1  11.8  3.33E-001  2.54E-001  2.43E-001  2.02E-001  3.71E-001  6.30E-001  7.60E-001  7.60E-001  5.81E-001  4.96E-001  4.24E-001  6.12E-001  5.43E-001  6.06E-001
1894.01    6.9   80  9.6 1   0  322.182251 0.001762   5.288001 0.000064  322.182251 0.001762   5.288001 0.000064  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.2  16.5  27.7  2.00E-003  8.70E-001  1.61E-003  9.49E-001  1.31E-003  9.85E-001  9.45E-001  9.45E-001  5.21E-001  5.41E-001  5.20E-001  5.41E-001  5.20E-001  5.00E-001
1895.01    3.6   51  2.4 1   0  312.138092 0.001321   8.457595 0.000080  312.138092 0.001321   8.457595 0.000080  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.6   7.2  12.1  8.01E-001  1.00E+000  8.41E-001  9.97E-001  8.20E-001  9.99E-001  1.00E+000  1.00E+000  4.51E-001  4.74E-001  5.23E-001  4.75E-001  5.23E-001  5.00E-001
1895.02    4.7   29  2.8 1   0  328.222229 0.001454  17.281204 0.000193  328.222229 0.001454  17.281204 0.000193  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.5   8.2  10.8  4.89E-001  8.59E-001  4.80E-001  4.47E-001  5.32E-001  8.08E-001  9.15E-001  9.15E-001  5.07E-001  4.69E-001  4.63E-001  5.08E-001  5.01E-001  5.37E-001
1895.03    3.7   15  2.8 1   0  332.342224 0.002502  32.135437 0.000531  332.342224 0.002502  32.135437 0.000531  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.4   9.6  11.5  6.83E-001  7.69E-001  6.19E-001  9.04E-001  5.38E-001  8.90E-001  8.41E-001  8.41E-001  5.47E-001  6.03E-001  5.57E-001  6.16E-001  5.71E-001  5.15E-001
1897.01    8.7    9  4.5 1   0  321.049377 0.002039  59.768669 0.000778  321.049377 0.002039  59.768669 0.000778  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.6   8.0  12.1  1.77E-002  8.90E-002  6.55E-002  9.44E-001  7.00E-002  9.69E-001  7.90E-001  7.90E-001  4.10E-001  4.40E-001  5.25E-001  5.34E-001  6.10E-001  5.84E-001
1898.01    3.2   66  2.4 1   0  309.429749 0.001337   6.498108 0.000062  309.429749 0.001337   6.498108 0.000062  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.4  10.4  15.0  5.83E-001  9.87E-001  5.73E-001  9.67E-001  5.48E-001  9.87E-001  1.00E+000  1.00E+000  5.07E-001  5.24E-001  5.17E-001  4.58E-001  4.51E-001  4.35E-001
1899.01    4.7   24  3.7 1   0  285.556244 0.002220  19.762671 0.000311  285.556244 0.002220  19.762671 0.000311  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.6   6.7  14.6  5.23E-001  9.99E-001  5.06E-001  9.94E-001  5.25E-001  8.27E-001  7.60E-001  7.60E-001  5.11E-001  4.98E-001  4.87E-001  5.42E-001  5.31E-001  5.43E-001
1901.01    7.6    6  7.0 1   0  345.088989 0.003439  85.655914 0.002012  345.088989 0.003439  85.655914 0.002012  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.2   1.9   3.0  9.82E-001  9.91E-001  9.43E-001  9.65E-001  8.42E-001  8.39E-001  0.00E+000  0.00E+000  6.04E-001  7.08E-001  6.15E-001 -1.00E+000 -1.00E+000 -1.00E+000
1902.01   13.1    4  2.6 1   0  243.674683 0.001116 137.861740 0.000960  243.674683 0.001116 137.861740 0.000960  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   3.1   2.8   2.7  1.83E-001  7.65E-002  8.93E-001  9.09E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  7.27E-002 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1904.01    5.0   34  3.5 1   0  318.161987 0.001716  12.439746 0.000145  318.161987 0.001716  12.439746 0.000145  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.0   9.9  16.5  6.66E-002  7.44E-001  1.06E-001  4.56E-001  8.57E-002  4.89E-001  2.00E-001  2.00E-001  4.42E-001  4.78E-001  5.36E-001  5.06E-001  5.63E-001  5.27E-001
1905.01    3.3   58  2.3 1   0  320.683044 0.001415   7.626266 0.000075  320.683044 0.001415   7.626266 0.000075  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.2  11.0  15.9  3.06E-001  9.18E-001  2.75E-001  9.11E-001  2.47E-001  9.10E-001  9.05E-001  9.05E-001  5.26E-001  5.51E-001  5.25E-001  5.74E-001  5.48E-001  5.23E-001
1906.01    5.0   49  1.1 1   0  346.348480 0.000648   8.710390 0.000039  346.348480 0.000648   8.710390 0.000039  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.7   4.5   6.9  1.86E-001  9.01E-001  1.78E-001  7.43E-001  1.53E-001  6.84E-001  7.49E-001  7.49E-001  5.11E-001  5.41E-001  5.30E-001  5.35E-001  5.24E-001  4.95E-001
1907.01    4.3   38  2.3 1   0  328.096222 0.001298  11.350009 0.000116  328.096222 0.001298  11.350009 0.000116  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.9   6.6  11.9  2.68E-001  9.99E-001  3.27E-001  1.00E+000  4.20E-001  9.99E-001  1.00E+000  1.00E+000  4.56E-001  3.91E-001  4.34E-001  3.97E-001  4.39E-001  5.05E-001
1908.01    4.3   36  3.1 1   0  321.284882 0.001797  12.551007 0.000154  321.284882 0.001797  12.551007 0.000154  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.2   9.9  15.2  4.49E-001  9.58E-001  5.03E-001  9.90E-001  4.57E-001  9.44E-001  9.32E-001  9.32E-001  4.62E-001  4.95E-001  5.32E-001  5.23E-001  5.59E-001  5.27E-001
1908.02    3.2   16  4.0 1   0  380.578827 0.004193  24.088736 0.000667  380.578827 0.004193  24.088736 0.000667  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  26.0  15.7  20.1  6.79E-001  8.21E-001  6.36E-001  8.20E-001  6.44E-001  8.51E-001  5.77E-001  5.77E-001  5.30E-001  5.18E-001  4.89E-001  4.97E-001  4.69E-001  4.80E-001
1909.01    5.4   36  4.2 1   0  309.358704 0.001645  12.758096 0.000143  309.358704 0.001645  12.758096 0.000143  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.4   9.1  12.6  7.50E-001  9.28E-001  8.35E-001  7.32E-001  8.46E-001  9.52E-001  8.82E-001  8.82E-001  4.07E-001  3.89E-001  4.81E-001  3.61E-001  4.52E-001  4.71E-001
1909.03    4.1   20  3.0 1   0  329.553955 0.002407  25.098185 0.000396  329.553955 0.002407  25.098185 0.000396  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.7  12.5  14.6  4.68E-001  3.41E-001  4.31E-001  2.44E-001  5.22E-001  4.95E-001  3.29E-001  3.29E-001  5.27E-001  4.62E-001  4.37E-001  4.97E-001  4.71E-001  5.33E-001
1910.01    6.1   14  4.7 1   0  354.195526 0.002529  34.266102 0.000625  354.195526 0.002529  34.266102 0.000625  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.4   5.2   6.9  9.90E-001  9.96E-001  9.83E-001  9.91E-001  9.74E-001  9.99E-001  9.94E-001  9.94E-001  5.41E-001  5.69E-001  5.28E-001  6.34E-001  5.95E-001  5.66E-001
1911.01    3.3   75  1.7 1   0  328.650635 0.000951   5.753216 0.000038  328.650635 0.000951   5.753216 0.000038  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.5   6.8  12.0  3.49E-001  1.00E+000  3.40E-001  1.00E+000  3.12E-001  1.00E+000  1.00E+000  1.00E+000  5.08E-001  5.30E-001  5.22E-001  5.07E-001  5.00E-001  4.77E-001
1913.01    3.6   79  2.9 1   0  318.693787 0.001296   5.508529 0.000050  318.693787 0.001296   5.508529 0.000050  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.4   9.4  15.4  7.52E-001  1.00E+000  7.27E-001  1.00E+000  7.01E-001  1.00E+000  1.00E+000  1.00E+000  5.21E-001  5.42E-001  5.21E-001  5.62E-001  5.41E-001  5.20E-001
1914.01    5.6   24  3.6 1   0  322.347198 0.001675  18.930761 0.000223  322.347198 0.001675  18.930761 0.000223  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.1  10.3  14.3  3.72E-002  1.91E-001  5.75E-002  1.30E-001  2.32E-001  2.50E-002  6.20E-002  6.20E-002  4.60E-001  2.69E-001  3.04E-001  2.60E-001  2.95E-001  4.86E-001
1915.01    3.4   68  4.0 1   0  314.976624 0.001800   6.562411 0.000084  314.976624 0.001800   6.562411 0.000084  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.0  12.5  19.3  8.20E-001  9.99E-001  8.07E-001  9.98E-001  8.44E-001  1.00E+000  9.99E-001  9.99E-001  5.12E-001  4.66E-001  4.55E-001  4.75E-001  4.63E-001  5.08E-001
1916.01    6.2   23  4.6 1   0  312.160645 0.002146  20.678862 0.000299  312.160645 0.002146  20.678862 0.000299  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.0  15.7  18.9  1.44E-002  9.01E-003  2.87E-002  4.52E-001  2.04E-002  3.30E-001  2.41E-001  2.41E-001  4.46E-001  4.93E-001  5.46E-001  5.24E-001  5.75E-001  5.30E-001
1916.02    5.5   45  4.4 1   0  328.780182 0.001611   9.599980 0.000108  328.780182 0.001611   9.599980 0.000108  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.4   6.2  13.8  7.86E-001  1.00E+000  7.52E-001  1.00E+000  7.15E-001  1.00E+000  1.00E+000  1.00E+000  5.31E-001  5.62E-001  5.31E-001  5.17E-001  4.87E-001  4.56E-001
1917.01    7.2   12  2.8 1   0  328.454132 0.001774  35.012020 0.000435  328.454132 0.001774  35.012020 0.000435  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.6   5.4   6.3  8.10E-001  6.67E-001  7.48E-001  6.85E-001  6.94E-001  3.92E-001  8.67E-001  8.67E-001  5.53E-001  5.91E-001  5.39E-001  5.05E-001  4.57E-001  4.22E-001
1920.01    5.8   26  3.1 1   0  332.039032 0.001417  16.570988 0.000175  332.039032 0.001417  16.570988 0.000175  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.6  10.5  11.7  1.09E-001  2.30E-002  1.62E-001  1.05E-001  2.92E-001  6.23E-001  8.04E-001  8.04E-001  4.44E-001  3.38E-001  3.91E-001  1.20E-001  1.51E-001  2.25E-001
1921.01    8.5   24  6.7 1   3  324.329865 0.001716  16.004639 0.000200  324.329865 0.001716  16.004639 0.000200  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.2  14.9  32.0  0.00E+000  9.40E-005  0.00E+000  6.81E-005  0.00E+000  3.14E-006  6.52E-006  6.52E-006  5.41E-001  4.83E-001  4.43E-001  4.96E-001  4.57E-001  5.12E-001
1923.01    3.1   46  2.1 1   0  309.395569 0.001360   7.234036 0.000068  309.395569 0.001360   7.234036 0.000068  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.6   7.5  11.2  8.97E-001  9.98E-001  8.97E-001  9.97E-001  8.85E-001  9.95E-001  1.00E+000  1.00E+000  4.96E-001  5.11E-001  5.15E-001  5.19E-001  5.23E-001  5.08E-001
1925.01    8.2    7  4.0 1   0  318.958282 0.001711  68.959229 0.000863  318.958282 0.001711  68.959229 0.000863  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.5   3.1   4.7  5.97E-001  7.72E-001  5.58E-001  8.72E-001  4.10E-001  6.82E-001  0.00E+000  0.00E+000  5.22E-001  6.31E-001  6.06E-001 -1.00E+000 -1.00E+000 -1.00E+000
1928.01   13.3    6  7.3 1   0  354.271637 0.002766  63.039566 0.001406  354.271637 0.002766  63.039566 0.001406  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.8   8.7   9.2  2.47E-001  1.19E-001  1.49E-001  1.96E-002  2.24E-001  4.24E-001  0.00E+000  0.00E+000  6.13E-001  5.85E-001  4.87E-001 -1.00E+000 -1.00E+000 -1.00E+000
1929.01    4.3   44  5.5 1   0  317.833252 0.002568   9.692683 0.000163  317.833252 0.002568   9.692683 0.000163  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.6  12.9  25.5  2.52E-001  9.99E-001  2.23E-001  1.00E+000  2.05E-001  9.90E-001  9.86E-001  9.86E-001  5.28E-001  5.46E-001  5.19E-001  5.78E-001  5.51E-001  5.32E-001
1930.01    6.4   25  7.4 1   0  305.100555 0.002543  13.727334 0.000284  305.100555 0.002543  13.727334 0.000284  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.6  15.4  17.5  4.69E-001  2.54E-001  4.10E-001  3.41E-001  3.93E-001  7.70E-001  4.55E-001  4.55E-001  5.43E-001  5.56E-001  5.13E-001  4.99E-001  4.58E-001  4.46E-001
1930.02    7.2   11  8.7 1   0  288.839172 0.003947  24.310806 0.000704  288.839172 0.003947  24.310806 0.000704  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.5   6.0  10.9  9.32E-001  9.94E-001  9.28E-001  9.81E-001  9.06E-001  9.71E-001  8.79E-001  8.79E-001  4.75E-001  4.95E-001  5.18E-001  5.58E-001  5.78E-001  5.59E-001
1930.03    8.5    8 10.3 1   0  298.698975 0.004117  44.430683 0.001293  298.698975 0.004117  44.430683 0.001293  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.5  10.3  17.7  1.69E-001  5.59E-001  1.06E-001  4.91E-001  3.64E-001  2.30E-001  1.38E-001  1.38E-001  5.90E-001  3.88E-001  3.18E-001  5.22E-001  4.48E-001  6.15E-001
1932.01    3.3   15  7.1 1   0  282.873566 0.007056  22.822960 0.001307  282.873566 0.007056  22.822960 0.001307  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  38.6  29.4  38.8  3.26E-001  3.96E-001  3.92E-001  4.70E-001  4.64E-001  1.52E-001  2.28E-001  2.28E-001  4.57E-001  4.09E-001  4.51E-001  4.75E-001  5.16E-001  5.62E-001
1933.01    7.3   11  6.3 1   0  314.975250 0.002732  49.101013 0.000884  314.975250 0.002732  49.101013 0.000884  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.7   6.8   9.7  7.29E-001  8.97E-001  7.22E-001  9.05E-001  6.51E-001  9.32E-001  8.37E-001  8.37E-001  4.95E-001  5.47E-001  5.51E-001  6.22E-001  6.23E-001  5.73E-001
1934.01    6.1   17  3.4 1   2  324.361237 0.001781  28.782339 0.000331  324.361237 0.001781  28.782339 0.000331  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.9  14.8  15.2  2.17E-003  1.53E-005  3.38E-003  1.12E-002  1.33E-001  4.39E-001  5.87E-001  5.87E-001  4.91E-001  1.88E-001  1.97E-001  3.92E-002  4.26E-002  1.80E-001
1935.01    6.8   16  1.9 1   0  410.940063 0.001250  15.443708 0.000254  410.940063 0.001250  15.443708 0.000254  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.3   4.0   7.6  2.05E-001  9.19E-001  2.27E-001  3.29E-001  5.28E-001  9.48E-001  9.09E-001  9.09E-001  4.88E-001  2.81E-001  2.93E-001  3.17E-001  3.30E-001  5.35E-001
1937.01    4.2  303  1.4 1   1  318.251160 0.000346   1.411229 0.000003  318.251160 0.000346   1.411229 0.000003  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.1   6.7  10.0  1.16E-004  9.46E-001  1.70E-004  9.73E-001  1.60E-004  9.85E-001  9.81E-001  9.81E-001  4.76E-001  4.82E-001  5.06E-001  4.93E-001  5.17E-001  5.11E-001
1938.01   15.2    5  6.1 1   0  313.918671 0.002437  96.912987 0.001624  313.918671 0.002437  96.912987 0.001624  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.5   4.9   5.4  5.04E-001  3.44E-001  9.83E-001  9.90E-001  9.11E-001  8.99E-001  0.00E+000  0.00E+000  2.13E-002  9.30E-002  5.21E-001 -1.00E+000 -1.00E+000 -1.00E+000
1939.01    4.3   33  2.5 1   0  322.506744 0.001546  13.474886 0.000142  322.506744 0.001546  13.474886 0.000142  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.2   9.3  13.5  2.23E-001  7.36E-001  2.02E-001  8.50E-001  1.85E-001  6.76E-001  6.60E-001  6.60E-001  5.22E-001  5.42E-001  5.20E-001  5.74E-001  5.52E-001  5.32E-001
1940.01    4.1   38  1.7 1   0  323.237091 0.001172  10.994631 0.000094  323.237091 0.001172  10.994631 0.000094  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.8   6.9   9.0  8.05E-001  9.31E-001  7.83E-001  9.47E-001  7.68E-001  9.34E-001  9.98E-001  9.98E-001  5.20E-001  5.32E-001  5.12E-001  4.81E-001  4.61E-001  4.50E-001
1944.01    4.5   37  3.0 1   0  327.926422 0.001344  12.184033 0.000108  327.926422 0.001344  12.184033 0.000108  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.5   7.3  13.0  1.17E-001  9.83E-001  9.85E-002  9.23E-001  8.65E-002  9.68E-001  9.89E-001  9.89E-001  5.30E-001  5.53E-001  5.23E-001  5.79E-001  5.50E-001  5.26E-001
1945.01    8.8    8  4.4 1   0  342.699585 0.002569  62.139866 0.001199  342.699585 0.002569  62.139866 0.001199  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.6   6.9   7.8  6.11E-001  4.95E-001  6.04E-001  5.36E-001  5.33E-001  5.61E-001  8.00E-001  8.00E-001  4.97E-001  5.46E-001  5.47E-001  6.23E-001  6.20E-001  5.75E-001
1946.01    4.3   30  2.5 1   0  406.587616 0.001684   8.294873 0.000169  406.587616 0.001684   8.294873 0.000169  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.6   7.1   9.1  9.86E-001  9.98E-001  9.85E-001  9.89E-001  9.88E-001  9.97E-001  9.61E-001  9.61E-001  4.92E-001  4.47E-001  4.55E-001  3.83E-001  3.91E-001  4.35E-001
1950.01    9.1    4  7.1 1   0  453.214661 0.004877  66.418365 0.004695  453.214661 0.004877  66.418365 0.004695  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.6  12.9  10.8  2.24E-001  5.86E-002  4.53E-001  4.44E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  3.98E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1952.02    4.0   17  6.1 1   0  298.189209 0.004554  27.665346 0.000853  298.189209 0.004554  27.665346 0.000853  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  27.7  27.3  30.1  1.32E-001  3.80E-002  9.85E-002  4.92E-002  1.37E-001  1.46E-001  2.11E-001  2.11E-001  5.53E-001  5.15E-001  4.64E-001  5.13E-001  4.63E-001  4.98E-001
1955.01    5.2   32  4.0 1   0  308.389740 0.001869  15.170114 0.000194  308.389740 0.001869  15.170114 0.000194  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.1   8.4  12.4  8.83E-001  9.96E-001  8.67E-001  9.64E-001  8.56E-001  9.08E-001  8.35E-001  8.35E-001  5.17E-001  5.27E-001  5.10E-001  5.65E-001  5.47E-001  5.37E-001
1955.02    9.1   12  8.1 1   0  306.217224 0.002949  39.461498 0.000732  306.217224 0.002949  39.461498 0.000732  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.7   9.0  12.0  6.25E-001  7.28E-001  5.39E-001  7.01E-001  6.52E-001  9.98E-001  9.98E-001  9.98E-001  5.61E-001  4.66E-001  4.10E-001  5.46E-001  4.89E-001  5.74E-001
1958.01    5.1   22  3.3 1   0  352.536682 0.001925  17.815414 0.000237  352.536682 0.001925  17.815414 0.000237  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.8   6.5  13.5  2.58E-001  9.85E-001  2.32E-001  7.77E-001  3.74E-001  6.93E-001  9.34E-001  9.34E-001  5.26E-001  4.19E-001  3.95E-001  4.43E-001  4.19E-001  5.23E-001
1959.01    6.0   11  3.7 1   0  303.383698 0.001984  36.515697 0.000468  303.383698 0.001984  36.515697 0.000468  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.7   8.9  11.4  6.40E-002  1.07E-001  6.01E-002  9.01E-002  3.70E-002  3.83E-002  7.03E-001  7.03E-001  5.29E-001  6.05E-001  5.75E-001  5.98E-001  5.70E-001  4.98E-001
1960.01    3.5   47  4.4 1   0  332.479553 0.002342   8.968764 0.000148  332.479553 0.002342   8.968764 0.000148  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.2   8.8  22.4  5.02E-001  1.00E+000  4.85E-001  1.00E+000  4.62E-001  1.00E+000  1.00E+000  1.00E+000  5.12E-001  5.29E-001  5.17E-001  5.07E-001  4.95E-001  4.78E-001
1962.01    7.1   11  2.9 1   0  263.660645 0.001575  32.858200 0.000331  263.660645 0.001575  32.858200 0.000331  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.5   5.5   7.2  3.42E-001  3.98E-001  7.04E-001  4.13E-001  6.03E-001  3.17E-001  3.17E-001  3.17E-001  2.49E-001  3.24E-001  5.75E-001  3.90E-001  6.32E-001  5.59E-001
1968.01    4.1   43  2.9 1   1  320.322632 0.001544  10.087342 0.000111  320.322632 0.001544  10.087342 0.000111  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.0  14.0  22.7  2.02E-007  3.56E-002  2.49E-007  8.73E-002  6.34E-006  3.38E-002  6.27E-003  6.27E-003  5.05E-001  3.83E-001  3.79E-001  3.13E-001  3.10E-001  4.25E-001
1969.01    5.3   28  5.4 1   0  339.537048 0.002459  16.343792 0.000272  339.537048 0.002459  16.343792 0.000272  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.8  11.5  18.0  4.62E-001  9.26E-001  4.07E-001  9.02E-001  3.66E-001  5.73E-001  4.58E-001  4.58E-001  5.40E-001  5.70E-001  5.31E-001  5.89E-001  5.50E-001  5.19E-001
1970.01    4.2   22  2.9 1   0  307.640106 0.002213  21.963938 0.000316  307.640106 0.002213  21.963938 0.000316  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.5   6.5  11.5  8.77E-001  9.97E-001  8.85E-001  9.89E-001  8.58E-001  9.78E-001  9.97E-001  9.97E-001  4.78E-001  5.10E-001  5.31E-001  1.71E-001  1.87E-001  1.70E-001
1970.02    8.9    4  7.5 1   0  274.038116 0.004609 125.593842 0.003974  274.038116 0.004609 125.593842 0.003974  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.9   3.0   3.2  8.78E-001  8.43E-001  8.87E-001  9.07E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  2.67E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1971.01    4.9   22  3.8 1   0  298.216614 0.002149  19.329527 0.000264  298.216614 0.002149  19.329527 0.000264  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.8  10.0  14.6  3.22E-001  7.21E-001  2.94E-001  9.06E-001  3.19E-001  9.65E-001  8.80E-001  8.80E-001  5.25E-001  5.09E-001  4.85E-001  5.27E-001  5.02E-001  5.17E-001
1972.01    4.4   23  2.7 1   0  331.330566 0.001441  17.790857 0.000187  331.330566 0.001441  17.790857 0.000187  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.4   9.3  11.0  1.29E-001  1.11E-001  1.11E-001  1.44E-001  1.15E-001  5.08E-001  5.78E-001  5.78E-001  5.31E-001  5.33E-001  5.03E-001  5.11E-001  4.81E-001  4.79E-001
1974.01    7.5    4  4.1 1   0  349.877319 0.002599 109.446480 0.002438  349.877319 0.002599 109.446480 0.002438  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.8   3.6   4.0  5.37E-001  4.19E-001  9.75E-001  9.67E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  2.83E-002 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1976.01    3.9   36  3.4 1   0  310.436005 0.002084  12.124015 0.000177  310.436005 0.002084  12.124015 0.000177  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.0   9.9  16.1  7.14E-001  9.98E-001  8.47E-001  9.82E-001  9.35E-001  9.96E-001  9.97E-001  9.97E-001  3.61E-001  2.25E-001  3.44E-001  2.53E-001  3.76E-001  5.33E-001
1977.01    3.5   44  1.6 1   0  305.067291 0.001120   9.387610 0.000077  305.067291 0.001120   9.387610 0.000077  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.2   5.8   8.6  9.46E-001  1.00E+000  9.38E-001  9.97E-001  9.44E-001  1.00E+000  1.00E+000  1.00E+000  5.16E-001  4.94E-001  4.78E-001  5.22E-001  5.06E-001  5.28E-001
1978.01    3.4   70  1.7 1   0  305.617920 0.001040   6.511110 0.000049  305.617920 0.001040   6.511110 0.000049  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.5   7.6  14.2  3.70E-002  1.00E+000  3.43E-002  9.99E-001  6.88E-002  9.89E-001  9.90E-001  9.90E-001  5.12E-001  4.29E-001  4.17E-001  4.15E-001  4.04E-001  4.86E-001
1978.02    4.8   20  2.5 1   0  342.981903 0.002119  23.851070 0.000345  342.981903 0.002119  23.851070 0.000345  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.0   8.8  11.4  7.38E-001  8.33E-001  6.90E-001  8.39E-001  6.85E-001  8.97E-001  7.68E-001  7.68E-001  5.38E-001  5.36E-001  4.99E-001  5.26E-001  4.90E-001  4.91E-001
1980.01   15.2    3  7.5 1   0  344.223663 0.004138 122.874802 0.004946  344.223663 0.004138 122.874802 0.004946  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.3   7.2  10.5  7.81E-002  1.28E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1984.01    5.2   20  3.6 1   0  324.622101 0.002177  22.065149 0.000366  324.622101 0.002177  22.065149 0.000366  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.3   9.4  13.6  3.95E-001  7.54E-001  3.31E-001  7.19E-001  2.75E-001  7.07E-001  4.03E-001  4.03E-001  5.49E-001  5.95E-001  5.47E-001  6.41E-001  5.95E-001  5.48E-001
1985.01    4.4   74  1.4 1   1  320.177612 0.000630   5.756213 0.000028  320.177612 0.000630   5.756213 0.000028  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.2   6.6  10.1  1.31E-004  3.47E-001  1.01E-004  3.64E-001  7.91E-005  6.96E-001  6.77E-001  6.77E-001  5.21E-001  5.42E-001  5.20E-001  5.57E-001  5.36E-001  5.15E-001
1986.01   10.8    4  6.7 1   0  381.305389 0.002984 148.457169 0.002392  381.305389 0.002984 148.457169 0.002392  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.1   5.5   8.9  8.81E-002  2.31E-001  1.10E-001  8.58E-002  1.00E+000  1.00E+000  0.00E+000  0.00E+000  5.87E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1989.01   18.4    3 10.4 1   0  321.686737 0.003665 201.123978 0.004432  321.686737 0.003665 201.123978 0.004432  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   9.3   6.3   7.6  1.45E-001  1.40E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
1990.01    5.3   18  6.7 1   0  322.651428 0.003475  24.758432 0.000582  322.651428 0.003475  24.758432 0.000582  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.2  15.7  26.5  3.10E-002  4.90E-001  2.13E-002  4.22E-001  4.08E-002  9.16E-001  9.02E-001  9.02E-001  5.51E-001  5.00E-001  4.51E-001  5.57E-001  5.08E-001  5.56E-001
1992.01    3.1   32  6.3 1   0  322.620178 0.003480  12.798283 0.000294  322.620178 0.003480  12.798283 0.000294  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  28.0  16.3  25.2  7.07E-001  9.73E-001  8.31E-001  9.99E-001  8.15E-001  9.83E-001  9.95E-001  9.95E-001  3.74E-001  3.88E-001  5.13E-001  3.89E-001  5.13E-001  5.00E-001
1996.01    4.6   24  3.2 1   0  400.266022 0.002169  10.132007 0.000295  400.266022 0.002169  10.132007 0.000295  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.8  11.4  15.8  2.62E-001  6.01E-001  3.07E-001  8.57E-001  2.94E-001  7.56E-001  6.36E-001  6.36E-001  4.68E-001  4.82E-001  5.13E-001  3.10E-001  3.40E-001  3.30E-001
1997.01    6.2   11  5.8 1   0  360.839935 0.003675  38.505104 0.001041  360.839935 0.003675  38.505104 0.001041  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.1  12.9  19.2  1.47E-001  4.68E-001  1.00E-001  3.48E-001  1.18E-001  4.49E-001  4.35E-001  4.35E-001  5.71E-001  5.68E-001  4.99E-001  6.49E-001  5.83E-001  5.81E-001
2000.01    5.5   18  3.1 1   0  320.089630 0.001859  26.410315 0.000350  320.089630 0.001859  26.410315 0.000350  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.0   8.1  11.4  3.10E-001  4.92E-001  2.50E-001  4.19E-001  3.27E-001  9.92E-001  7.37E-001  7.37E-001  5.52E-001  4.95E-001  4.45E-001  5.27E-001  4.78E-001  5.31E-001
2002.01    4.0   29  3.1 1   0  330.808044 0.001940  14.375214 0.000194  330.808044 0.001940  14.375214 0.000194  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.5   8.1  14.6  4.41E-001  9.93E-001  3.87E-001  9.91E-001  3.62E-001  9.82E-001  9.81E-001  9.81E-001  5.39E-001  5.59E-001  5.20E-001  5.91E-001  5.52E-001  5.33E-001
2004.01    7.4    7  6.3 1   0  360.318451 0.003776  56.188084 0.001611  360.318451 0.003776  56.188084 0.001611  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.6   6.9   8.0  8.21E-001  8.23E-001  7.23E-001  8.00E-001  5.76E-001  8.64E-001  0.00E+000  0.00E+000  5.79E-001  6.79E-001  6.05E-001 -1.00E+000 -1.00E+000 -1.00E+000
2005.01    3.8   58  4.3 1   0  317.797089 0.002237   6.921048 0.000119  317.797089 0.002237   6.921048 0.000119  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  25.3  14.2  22.2  7.81E-001  9.99E-001  7.51E-001  9.99E-001  8.00E-001  9.98E-001  9.97E-001  9.97E-001  5.27E-001  4.76E-001  4.49E-001  5.03E-001  4.77E-001  5.27E-001
2007.02    3.4   22  3.9 1   0  314.684021 0.003368  21.128759 0.000510  314.684021 0.003368  21.128759 0.000510  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.7  16.3  23.2  2.91E-001  7.72E-001  4.37E-001  7.71E-001  9.55E-001  9.87E-001  9.98E-001  9.98E-001  3.97E-001  4.45E-002  7.49E-002  5.03E-002  8.26E-002  5.11E-001
2009.01    9.7    4  9.3 1   0  450.280212 0.005916  86.743301 0.005488  450.280212 0.005916  86.743301 0.005488  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.7  10.4   9.0  5.13E-001  2.51E-001  8.07E-001  7.78E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  2.07E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2012.01    8.3   13  5.3 1   0  306.169525 0.002357  34.854179 0.000550  306.169525 0.002357  34.854179 0.000550  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.3   8.0  12.6  2.44E-001  6.47E-001  1.82E-001  6.70E-001  5.52E-001  1.69E-001  3.98E-001  3.98E-001  5.63E-001  2.96E-001  2.50E-001  3.28E-001  2.81E-001  5.28E-001
2018.01    4.2   19  4.9 1   0  313.738678 0.002971  27.495836 0.000555  313.738678 0.002971  27.495836 0.000555  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.7  16.2  22.8  4.05E-002  1.72E-001  3.35E-002  4.00E-002  2.84E-002  1.04E-001  3.04E-002  3.04E-002  5.33E-001  5.64E-001  5.31E-001  5.78E-001  5.45E-001  5.15E-001
2019.01    4.5   30  4.2 1   0  323.933350 0.002116  14.088029 0.000235  323.933350 0.002116  14.088029 0.000235  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.0  14.1  18.7  1.04E-001  4.10E-001  1.32E-001  9.92E-001  1.06E-001  9.85E-001  9.53E-001  9.53E-001  4.70E-001  5.10E-001  5.39E-001  4.97E-001  5.26E-001  4.88E-001
2020.01   13.0    4 12.4 1   0  231.005692 0.005939 110.975143 0.005170  231.005692 0.005939 110.975143 0.005170  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.5   8.5  11.2  3.94E-001  4.37E-001  3.52E-001  4.57E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  5.63E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2022.02    3.6   36  3.3 1   0  303.923126 0.001733  12.247860 0.000142  303.923126 0.001733  12.247860 0.000142  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.8   9.7  16.2  1.53E-001  9.56E-001  1.29E-001  9.23E-001  1.05E-001  9.01E-001  5.23E-001  5.23E-001  5.33E-001  5.68E-001  5.35E-001  5.73E-001  5.41E-001  5.05E-001
2023.01    4.1   34  3.8 1   0  324.297455 0.002144  13.590377 0.000186  324.297455 0.002144  13.590377 0.000186  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.7  18.0  24.1  1.45E-003  2.68E-002  1.01E-003  4.42E-002  3.25E-003  5.55E-003  2.87E-002  2.87E-002  5.36E-001  4.64E-001  4.29E-001  4.69E-001  4.34E-001  5.05E-001
2024.01    6.2   10  9.4 1   0  351.926514 0.006224  46.875198 0.001989  351.926514 0.006224  46.875198 0.001989  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  27.3  14.3  23.1  5.73E-001  8.28E-001  4.71E-001  8.49E-001  3.60E-001  7.42E-001  8.39E-001  8.39E-001  5.72E-001  6.51E-001  5.82E-001  3.27E-001  2.78E-001  2.25E-001
2025.01    7.0   19  5.8 1   0  349.120392 0.002420  17.848646 0.000373  349.120392 0.002420  17.848646 0.000373  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.0   4.7   7.8  9.98E-001  1.00E+000  9.99E-001  1.00E+000  9.97E-001  1.00E+000  1.00E+000  1.00E+000  4.01E-001  4.44E-001  5.41E-001  4.39E-001  5.34E-001  4.94E-001
2025.02    6.2   19  6.7 1   0  325.984467 0.004521  26.135735 0.000819  325.984467 0.004521  26.135735 0.000819  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  30.9  18.1  25.9  5.33E-001  8.93E-001  5.96E-001  4.32E-001  5.62E-001  6.49E-001  3.82E-001  3.82E-001  4.52E-001  4.77E-001  5.24E-001  5.29E-001  5.74E-001  5.50E-001
2028.01    7.8    8  6.1 1   0  346.684448 0.003625  57.247303 0.001595  346.684448 0.003625  57.247303 0.001595  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.2  14.6  16.9  1.07E-001  7.12E-002  1.16E-001  2.34E-001  7.81E-002  6.50E-001  5.07E-001  5.07E-001  5.17E-001  6.01E-001  5.82E-001  6.96E-001  6.76E-001  5.99E-001
2028.02    6.3    9  5.0 1   0  392.596405 0.003696  37.054440 0.001234  392.596405 0.003696  37.054440 0.001234  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.7   4.8   8.2  9.36E-001  9.92E-001  9.01E-001  9.99E-001  8.25E-001  1.00E+000  1.00E+000  1.00E+000  5.44E-001  6.30E-001  5.87E-001  7.13E-001  6.72E-001  5.91E-001
2029.01    3.9   26  2.2 1   0  380.229431 0.001773  16.333147 0.000216  380.229431 0.001773  16.333147 0.000216  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.6   5.7   8.5  9.89E-001  1.00E+000  9.83E-001  1.00E+000  9.94E-001  9.99E-001  9.85E-001  9.85E-001  5.42E-001  3.74E-001  3.37E-001  3.75E-001  3.38E-001  4.99E-001
2031.01    3.3   38  1.9 1   0  315.247192 0.001461   9.304354 0.000090  315.247192 0.001461   9.304354 0.000090  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.6  10.1  16.4  5.79E-003  6.00E-001  8.46E-003  3.22E-001  6.36E-003  1.66E-001  1.43E-001  1.43E-001  4.76E-001  5.09E-001  5.33E-001  5.44E-001  5.67E-001  5.35E-001
2032.01    3.4   26  1.5 1   0  340.473846 0.001412  14.079665 0.000131  340.473846 0.001412  14.079665 0.000131  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.2   4.2   6.9  9.84E-001  1.00E+000  9.79E-001  9.83E-001  9.70E-001  9.74E-001  9.78E-001  9.78E-001  5.27E-001  5.63E-001  5.37E-001  2.55E-001  2.36E-001  2.12E-001
2033.01    4.3   25  2.8 1   0  331.602264 0.001805  16.540804 0.000211  331.602264 0.001805  16.540804 0.000211  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.5   8.7  10.8  7.91E-001  8.33E-001  8.51E-001  9.99E-001  8.31E-001  9.74E-001  9.68E-001  9.68E-001  4.23E-001  4.42E-001  5.18E-001  4.88E-001  5.63E-001  5.44E-001
2034.01    4.1   46  1.8 1   0  369.973663 0.001107   3.609310 0.000079  369.973663 0.001107   3.609310 0.000079  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.4   7.7  11.7  1.48E-001  8.88E-001  1.26E-001  7.83E-001  1.75E-001  9.05E-001  9.27E-001  9.27E-001  5.30E-001  4.77E-001  4.47E-001  4.49E-001  4.20E-001  4.72E-001
2035.01    3.2  219  1.6 1   0  312.004669 0.000341   1.931565 0.000004  312.004669 0.000341   1.931565 0.000004  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.7   4.5   7.2  4.92E-001  1.00E+000  4.86E-001  1.00E+000  4.67E-001  1.00E+000  1.00E+000  1.00E+000  5.04E-001  5.17E-001  5.13E-001  5.10E-001  5.05E-001  4.92E-001
2037.01   14.0    3  3.7 1   0  485.513519 0.002513  73.757118 0.002916  485.513519 0.002513  73.757118 0.002916  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   6.6   4.8   4.8  1.55E-001  1.16E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2037.03    3.2   30  1.7 1   0  433.697876 0.001736   8.562053 0.000176  433.697876 0.001736   8.562053 0.000176  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.3   9.2  10.9  8.97E-001  8.87E-001  9.07E-001  9.93E-001  8.89E-001  9.67E-001  9.22E-001  9.22E-001  4.74E-001  5.00E-001  5.25E-001  5.37E-001  5.61E-001  5.37E-001
2038.01    3.1   52  3.3 1   0  330.197144 0.002142   8.305885 0.000120  330.197144 0.002142   8.305885 0.000120  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.7  15.4  23.1  2.64E-001  9.05E-001  4.68E-001  9.99E-001  4.64E-001  9.98E-001  9.87E-001  9.87E-001  3.53E-001  3.56E-001  5.03E-001  3.82E-001  5.29E-001  5.25E-001
2038.02    4.0   33  3.8 1   0  335.219543 0.002269  12.512826 0.000187  335.219543 0.002269  12.512826 0.000187  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.8  12.4  18.4  4.22E-001  8.64E-001  5.11E-001  9.85E-001  5.61E-001  9.90E-001  9.92E-001  9.92E-001  4.38E-001  4.03E-001  4.64E-001  4.21E-001  4.82E-001  5.17E-001
2040.01    4.4   23  1.9 1   0  319.977081 0.001510  19.585413 0.000200  319.977081 0.001510  19.585413 0.000200  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.1   8.3  10.9  2.46E-001  5.01E-001  2.28E-001  1.91E-001  1.85E-001  1.24E-001  3.86E-001  3.86E-001  5.20E-001  5.65E-001  5.45E-001  5.85E-001  5.65E-001  5.21E-001
2042.01    6.6    7  6.4 1   3  313.468689 0.004684  63.066540 0.002283  313.468689 0.004684  63.066540 0.002283  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.5  30.1  46.6  1.98E-009  7.72E-007  1.80E-007  4.82E-012  5.76E-007  4.94E-012  0.00E+000  0.00E+000  4.90E-001  5.62E-001  5.68E-001 -1.00E+000 -1.00E+000 -1.00E+000
2044.01    5.6   18  4.3 1   0  366.510071 0.002614  16.923376 0.000425  366.510071 0.002614  16.923376 0.000425  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.6   8.1  12.9  7.62E-001  9.79E-001  6.99E-001  9.70E-001  6.39E-001  9.60E-001  9.89E-001  9.89E-001  5.52E-001  5.96E-001  5.45E-001  6.10E-001  5.60E-001  5.15E-001
2046.01    9.9   10 15.9 1   0  395.094482 0.005184  23.899033 0.000767  395.094482 0.005184  23.899033 0.000767  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.8  24.8  28.0  8.01E-002  1.66E-002  6.22E-001  7.36E-001  5.13E-001  5.59E-001  2.68E-001  2.68E-001  1.43E-001  2.05E-001  5.77E-001  2.37E-001  5.94E-001  5.21E-001
2051.01    6.2   10  7.2 1   0  415.611725 0.004434  25.764565 0.001427  415.611725 0.004434  25.764565 0.001427  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.4  16.2  18.6  3.81E-001  2.72E-001  2.94E-001  2.04E-001  2.36E-001  3.04E-001  3.05E-001  3.05E-001  5.71E-001  6.26E-001  5.58E-001  6.49E-001  5.84E-001  5.29E-001
2053.01    3.2   34  3.8 1   0  328.823456 0.002496  13.121441 0.000242  328.823456 0.002496  13.121441 0.000242  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.1  14.3  23.6  8.89E-002  8.28E-001  7.81E-002  8.72E-001  6.44E-002  7.58E-001  6.19E-001  6.19E-001  5.23E-001  5.55E-001  5.31E-001  5.65E-001  5.41E-001  5.10E-001
2055.01    3.7   39  3.7 1   0  265.652740 0.002168   8.679090 0.000160  265.652740 0.002168   8.679090 0.000160  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.1  11.1  14.9  9.67E-001  9.94E-001  9.68E-001  9.99E-001  9.59E-001  9.99E-001  1.00E+000  1.00E+000  4.88E-001  5.19E-001  5.31E-001  5.12E-001  5.24E-001  4.93E-001
2056.01    6.5   11  5.1 1   0  323.816010 0.003317  39.314098 0.000869  323.816010 0.003317  39.314098 0.000869  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.0   7.4   7.8  9.75E-001  9.30E-001  9.67E-001  9.13E-001  9.37E-001  9.34E-001  9.98E-001  9.98E-001  5.03E-001  5.78E-001  5.73E-001  5.72E-001  5.68E-001  4.98E-001
2062.01    5.6   13  4.3 1   0  307.643341 0.002943  34.351116 0.000669  307.643341 0.002943  34.351116 0.000669  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.2  11.0  12.2  6.79E-001  6.88E-001  5.92E-001  6.01E-001  8.64E-001  9.29E-001  9.05E-001  9.05E-001  5.64E-001  2.85E-001  2.40E-001  3.42E-001  2.93E-001  5.54E-001
2066.01   11.7    3  7.0 1   0  344.063202 0.004624 147.975922 0.005363  344.063202 0.004624 147.975922 0.005363  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.1   0.9   1.5  8.19E-001  8.57E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2067.01    3.8   28  4.4 1   0  326.664063 0.002689  13.245268 0.000272  326.664063 0.002689  13.245268 0.000272  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.2   6.4  11.6  9.99E-001  1.00E+000  9.99E-001  1.00E+000  9.99E-001  1.00E+000  1.00E+000  1.00E+000  5.24E-001  4.76E-001  4.53E-001  5.19E-001  4.96E-001  5.42E-001
2069.01   15.0    6 10.1 1   0  324.084534 0.003632  77.256027 0.001675  324.084534 0.003632  77.256027 0.001675  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.4  13.5  16.1  4.98E-002  4.94E-002  1.62E-001  5.26E-001  7.94E-002  1.86E-001  0.00E+000  0.00E+000  4.11E-001  5.75E-001  6.42E-001 -1.00E+000 -1.00E+000 -1.00E+000
2073.01    6.4    9  5.9 1   0  319.544464 0.003976  49.503922 0.001382  319.544464 0.003976  49.503922 0.001382  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.2   7.1   7.8  9.68E-001  9.33E-001  9.34E-001  8.41E-001  9.09E-001  8.04E-001  6.98E-001  6.98E-001  5.80E-001  5.88E-001  5.12E-001  6.88E-001  6.17E-001  6.01E-001
2074.01    5.1   13  4.3 1   0  355.933044 0.003212  33.419094 0.000728  355.933044 0.003212  33.419094 0.000728  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.0  10.2  13.9  6.14E-001  7.63E-001  6.92E-001  5.99E-001  9.57E-001  9.41E-001  9.23E-001  9.23E-001  4.31E-001  1.05E-001  1.41E-001  1.40E-001  1.80E-001  5.48E-001
2076.01    7.8    7  6.8 1   0  341.213715 0.003962  56.780479 0.001715  341.213715 0.003962  56.780479 0.001715  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.9  13.8  13.6  3.26E-001  9.49E-002  2.21E-001  9.51E-003  2.74E-001  7.75E-002  0.00E+000  0.00E+000  5.97E-001  5.74E-001  4.86E-001 -1.00E+000 -1.00E+000 -1.00E+000
2080.01    8.1    6  6.2 1   0  288.515808 0.003979  83.488548 0.002212  288.515808 0.003979  83.488548 0.002212  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.3   7.0   9.9  5.40E-001  6.84E-001  3.76E-001  4.84E-001  3.04E-001  2.61E-001  0.00E+000  0.00E+000  6.18E-001  6.80E-001  5.75E-001 -1.00E+000 -1.00E+000 -1.00E+000
2080.02    4.4   15  2.7 1   0  312.783264 0.002215  34.060207 0.000535  312.783264 0.002215  34.060207 0.000535  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.8   5.9  10.4  6.37E-001  9.77E-001  6.90E-001  7.24E-001  6.62E-001  4.47E-001  7.69E-001  7.69E-001  4.51E-001  4.70E-001  5.17E-001  5.13E-001  5.59E-001  5.41E-001
2081.01    5.0   72  9.2 1   3  326.254639 0.002360   6.213571 0.000104  326.254639 0.002360   6.213571 0.000104  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  28.8  40.1  57.7  0.00E+000  0.00E+000  0.00E+000  4.44E-016  0.00E+000  7.25E-008  4.47E-008  4.47E-008  5.17E-001  4.67E-001  4.50E-001  4.91E-001  4.75E-001  5.24E-001
2082.01    4.8   14  3.5 1   0  372.912811 0.002733  31.588665 0.000631  372.912811 0.002733  31.588665 0.000631  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.6   9.8  12.5  6.00E-001  7.31E-001  8.76E-001  9.96E-001  8.62E-001  9.57E-001  9.81E-001  9.81E-001  2.32E-001  2.42E-001  5.04E-001  1.70E-001  3.92E-001  3.91E-001
2083.01    3.2   41  1.8 1   0  278.027008 0.001382   7.720920 0.000072  278.027008 0.001382   7.720920 0.000072  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.0  10.1  15.4  1.88E-002  7.25E-001  1.45E-002  6.69E-001  1.19E-002  8.28E-001  6.28E-001  6.28E-001  5.32E-001  5.58E-001  5.26E-001  5.79E-001  5.47E-001  5.21E-001
2084.01    3.8   37  2.2 1   0  366.075104 0.001477   4.195812 0.000116  366.075104 0.001477   4.195812 0.000116  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.4   7.5  12.1  5.92E-001  9.92E-001  5.93E-001  9.99E-001  5.46E-001  9.99E-001  9.98E-001  9.98E-001  4.98E-001  5.32E-001  5.34E-001  5.67E-001  5.69E-001  5.35E-001
2087.01    5.3   15  4.9 1   0  333.059509 0.002812  23.127611 0.000614  333.059509 0.002812  23.127611 0.000614  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.2   7.7  11.5  8.36E-001  9.45E-001  7.81E-001  9.11E-001  7.22E-001  8.45E-001  1.00E+000  1.00E+000  5.53E-001  6.00E-001  5.48E-001  4.74E-001  4.26E-001  3.83E-001
2090.01    3.0   46  1.6 1   0  419.300415 0.001367   5.132614 0.000084  419.300415 0.001367   5.132614 0.000084  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.3   8.5  11.1  9.20E-001  9.88E-001  9.03E-001  9.80E-001  8.82E-001  9.73E-001  9.35E-001  9.35E-001  5.29E-001  5.60E-001  5.31E-001  5.89E-001  5.60E-001  5.29E-001
2092.01    7.9    5  4.4 1   0  419.074310 0.003542  57.685959 0.002487  419.074310 0.003542  57.685959 0.002487  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.3  10.6  16.9  1.15E-002  7.49E-002  1.47E-001  3.09E-001  1.25E-001  2.48E-002  0.00E+000  0.00E+000  3.60E-001  5.18E-001  6.17E-001 -1.00E+000 -1.00E+000 -1.00E+000
2092.02    4.8   10  4.4 1   0  436.105865 0.003983  25.563101 0.001482  436.105865 0.003983  25.563101 0.001482  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.2  12.4  17.7  2.92E-001  5.08E-001  3.06E-001  5.14E-001  3.34E-001  8.88E-001  9.55E-001  9.55E-001  4.99E-001  4.89E-001  4.90E-001  5.59E-001  5.58E-001  5.65E-001
2093.01    3.1   38  3.4 1   0  428.621185 0.002512   6.784016 0.000226  428.621185 0.002512   6.784016 0.000226  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.0  19.4  27.5  1.15E-002  2.03E-001  9.83E-003  3.29E-001  7.28E-003  2.89E-001  1.09E-002  1.09E-002  5.22E-001  5.56E-001  5.34E-001  5.41E-001  5.19E-001  4.85E-001
2094.01    5.2   12  4.9 1   0  301.314606 0.003164  42.420696 0.000945  301.314606 0.003164  42.420696 0.000945  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.6  15.1  19.3  5.45E-002  6.40E-002  9.97E-002  2.79E-002  7.35E-002  5.03E-003  4.86E-001  4.86E-001  4.45E-001  5.06E-001  5.58E-001  3.16E-001  3.64E-001  3.18E-001
2097.01    5.1    8  5.7 1   0  305.077118 0.004246  58.595165 0.001505  305.077118 0.004246  58.595165 0.001505  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.7  10.1  18.1  1.74E-001  5.98E-001  1.11E-001  4.97E-001  5.11E-001  4.55E-001  9.71E-001  9.71E-001  5.90E-001  2.92E-001  2.35E-001  2.44E-002  1.92E-002  5.72E-002
2099.01    5.6    7  8.1 1   0  306.791626 0.005983  78.094795 0.002983  306.791626 0.005983  78.094795 0.002983  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.1  21.8  22.5  2.36E-001  8.03E-002  1.79E-001  3.72E-001  1.12E-001  2.30E-001  0.00E+000  0.00E+000  5.71E-001  6.70E-001  6.03E-001 -1.00E+000 -1.00E+000 -1.00E+000
2102.01   10.5    3  6.0 1   0  278.105347 0.005027 187.748566 0.006761  278.105347 0.005027 187.748566 0.006761  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.3  10.7  11.0  1.28E-001  8.11E-002  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2107.01    5.9    6  5.8 1   2  271.648712 0.005658  81.313400 0.003248  271.648712 0.005658  81.313400 0.003248  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.0  30.2  30.8  5.27E-003  9.00E-005  1.83E-002  4.72E-004  9.02E-001  9.75E-001  0.00E+000  0.00E+000  4.88E-001  2.74E-002  3.00E-002 -1.00E+000 -1.00E+000 -1.00E+000
2108.01    6.8    8  9.4 1   0  315.983459 0.005732  51.328606 0.002113  315.983459 0.005732  51.328606 0.002113  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.5  11.2  10.6  9.47E-001  8.29E-001  8.95E-001  7.65E-001  8.56E-001  8.00E-001  7.60E-001  7.60E-001  5.86E-001  6.00E-001  5.19E-001  6.84E-001  6.10E-001  5.88E-001
2109.01    3.6   21  3.4 1   0  339.604309 0.002368  19.792309 0.000324  339.604309 0.002368  19.792309 0.000324  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.1  19.3  21.5  3.58E-003  1.76E-003  2.78E-003  4.46E-003  3.63E-003  3.67E-002  5.03E-001  5.03E-001  5.34E-001  5.32E-001  4.98E-001  5.42E-001  5.09E-001  5.10E-001
2113.01    4.8   17  3.4 1   0  414.117004 0.002363  15.943657 0.000548  414.117004 0.002363  15.943657 0.000548  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.4  12.0  13.1  4.52E-001  3.65E-001  4.08E-001  6.50E-001  3.96E-001  2.52E-001  7.72E-001  7.72E-001  5.33E-001  5.44E-001  5.11E-001  4.61E-001  4.31E-001  4.22E-001
2113.02    3.4   20  3.1 1   0  418.281860 0.003067  12.330955 0.000508  418.281860 0.003067  12.330955 0.000508  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.7   6.6  12.1  9.85E-001  1.00E+000  9.77E-001  1.00E+000  9.63E-001  9.99E-001  9.98E-001  9.98E-001  5.45E-001  5.93E-001  5.49E-001  6.31E-001  5.88E-001  5.40E-001
2115.01    5.0   12  3.8 1   0  475.857635 0.003325  15.726119 0.000998  475.857635 0.003325  15.726119 0.000998  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.5   6.1   9.5  9.49E-001  9.96E-001  9.22E-001  9.93E-001  8.73E-001  9.79E-001  9.48E-001  9.48E-001  5.45E-001  6.16E-001  5.71E-001  6.86E-001  6.44E-001  5.75E-001
2122.01    4.8   11  6.2 1   0  320.342804 0.004893  37.645752 0.001296  320.342804 0.004893  37.645752 0.001296  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.3   7.3  17.0  7.58E-001  9.97E-001  6.83E-001  9.72E-001  5.83E-001  9.78E-001  9.74E-001  9.74E-001  5.58E-001  6.28E-001  5.72E-001  7.02E-001  6.50E-001  5.81E-001
2123.01    4.0   14  3.7 1   0  352.276245 0.003444  29.455227 0.000714  352.276245 0.003444  29.455227 0.000714  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.0  11.0  15.8  5.96E-001  8.28E-001  6.77E-001  7.01E-001  6.69E-001  7.49E-001  6.11E-001  6.11E-001  4.31E-001  4.33E-001  5.00E-001  5.01E-001  5.65E-001  5.63E-001
2124.01    4.6   11  4.5 1   0  345.276184 0.004020  42.338650 0.001180  345.276184 0.004020  42.338650 0.001180  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.1  19.4  25.6  1.92E-002  3.74E-002  1.12E-002  2.87E-002  7.53E-003  7.28E-002  6.90E-001  6.90E-001  5.71E-001  6.30E-001  5.61E-001  5.94E-001  5.28E-001  4.71E-001
2125.01    4.4   19  4.9 1   0  287.254852 0.003329  23.360420 0.000525  287.254852 0.003329  23.360420 0.000525  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.3  10.3  20.7  3.51E-001  9.90E-001  2.95E-001  9.80E-001  8.89E-001  9.98E-001  9.96E-001  9.96E-001  5.46E-001  1.15E-001  9.73E-002  1.07E-001  9.14E-002  4.74E-001
2128.01    5.3   10  3.5 1   0  453.628876 0.003036  24.259747 0.001074  453.628876 0.003036  24.259747 0.001074  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.3  12.0  18.3  2.35E-002  1.99E-001  4.95E-002  6.14E-001  4.98E-002  6.33E-001  3.24E-001  3.24E-001  4.57E-001  4.88E-001  5.29E-001  5.67E-001  6.03E-001  5.73E-001
2131.01    4.0   27  5.0 1   0  347.322479 0.002914  14.362245 0.000287  347.322479 0.002914  14.362245 0.000287  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.4  13.2  25.5  5.64E-002  9.49E-001  4.37E-002  9.59E-001  3.36E-002  9.80E-001  8.44E-001  8.44E-001  5.38E-001  5.76E-001  5.38E-001  6.13E-001  5.76E-001  5.38E-001
2132.01    7.1    6  5.1 1   0  303.353607 0.004178  69.891617 0.001987  303.353607 0.004178  69.891617 0.001987  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.4   8.5  11.4  4.43E-001  5.15E-001  5.25E-001  7.86E-001  3.27E-001  5.96E-001  0.00E+000  0.00E+000  4.44E-001  6.09E-001  6.46E-001 -1.00E+000 -1.00E+000 -1.00E+000
2133.01    5.8   68 11.4 1   3  306.781708 0.003426   6.246216 0.000147  306.781708 0.003426   6.246216 0.000147  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  40.9  50.6  79.5  0.00E+000  2.84E-010  0.00E+000  1.12E-013  0.00E+000  6.47E-011  8.94E-008  8.94E-008  5.04E-001  5.13E-001  5.08E-001  5.04E-001  4.99E-001  4.91E-001
2134.01    4.3   10  4.4 1   0  355.579254 0.003282  42.298332 0.001178  355.579254 0.003282  42.298332 0.001178  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.6   8.8  11.2  6.80E-001  6.83E-001  5.95E-001  8.66E-001  4.99E-001  5.96E-001  9.08E-001  9.08E-001  5.61E-001  6.27E-001  5.68E-001  4.60E-001  4.09E-001  3.54E-001
2135.01   12.8    6  8.8 1   0  334.502991 0.003546  55.185081 0.001275  334.502991 0.003546  55.185081 0.001275  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.7  14.9  15.1  6.57E-002  1.15E-002  5.22E-002  1.96E-002  4.12E-002  1.52E-001  0.00E+000  0.00E+000  5.74E-001  6.63E-001  5.95E-001 -1.00E+000 -1.00E+000 -1.00E+000
2138.01    5.2   12  7.6 1   0  312.753876 0.004552  23.555622 0.001119  312.753876 0.004552  23.555622 0.001119  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.0   6.8  10.3  9.92E-001  9.98E-001  9.82E-001  9.96E-001  9.67E-001  9.82E-001  9.96E-001  9.96E-001  5.65E-001  6.20E-001  5.57E-001  5.32E-001  4.71E-001  4.20E-001
2140.01    4.8   10  5.5 1   0  317.429291 0.004610  41.697250 0.001243  317.429291 0.004610  41.697250 0.001243  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.2  11.2  17.1  5.70E-001  7.71E-001  4.62E-001  7.03E-001  3.80E-001  7.96E-001  9.10E-001  9.10E-001  5.76E-001  6.35E-001  5.61E-001  7.06E-001  6.38E-001  5.78E-001
2144.01    4.8   10  5.5 1   0  322.646210 0.004692  38.669319 0.001139  322.646210 0.004692  38.669319 0.001139  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.0   5.9   7.6  9.96E-001  9.96E-001  9.92E-001  9.85E-001  9.79E-001  9.72E-001  9.46E-001  9.46E-001  5.19E-001  5.98E-001  5.78E-001  6.85E-001  6.65E-001  5.90E-001
2147.01    4.7   11  4.9 1   0  332.426880 0.004264  37.865231 0.000995  332.426880 0.004264  37.865231 0.000995  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.7  13.0  20.8  2.44E-001  5.81E-001  2.84E-001  6.27E-001  2.59E-001  6.65E-001  2.10E-001  2.10E-001  4.79E-001  5.11E-001  5.30E-001  3.74E-001  3.95E-001  3.71E-001
2148.01    3.4   29  6.3 1   0  301.813538 0.004274  11.932627 0.000362  301.813538 0.004274  11.932627 0.000362  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  33.4  21.0  28.0  8.01E-001  9.05E-001  7.61E-001  8.73E-001  7.17E-001  9.48E-001  9.87E-001  9.87E-001  5.37E-001  5.73E-001  5.37E-001  5.37E-001  5.01E-001  4.64E-001
2149.01    3.9   32  5.3 1   0  327.038391 0.002929  13.151196 0.000291  327.038391 0.002929  13.151196 0.000291  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.9  10.8  20.3  8.07E-001  1.00E+000  7.80E-001  9.98E-001  7.37E-001  9.97E-001  1.00E+000  1.00E+000  5.25E-001  5.62E-001  5.38E-001  4.93E-001  4.69E-001  4.32E-001
2150.01    3.9   24  4.4 1   1  305.157837 0.003090  18.505098 0.000399  305.157837 0.003090  18.505098 0.000399  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.3  12.7  31.3  6.51E-004  9.53E-001  5.89E-004  5.18E-001  1.07E-003  5.08E-001  2.34E-001  2.34E-001  5.22E-001  5.02E-001  4.80E-001  5.45E-001  5.23E-001  5.42E-001
2152.01    5.3   10  7.2 1   0  299.270386 0.005016  42.195061 0.001709  299.270386 0.005016  42.195061 0.001709  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.8   8.4  13.9  8.82E-001  9.86E-001  8.77E-001  7.97E-001  8.08E-001  8.01E-001  9.49E-001  9.49E-001  4.79E-001  5.53E-001  5.70E-001  5.05E-001  5.23E-001  4.58E-001
2153.01    5.6    7  6.4 1   0  289.099915 0.006227  59.977501 0.002470  289.099915 0.006227  59.977501 0.002470  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.7  13.4  21.2  3.27E-001  6.59E-001  2.15E-001  5.14E-001  1.65E-001  4.81E-001  0.00E+000  0.00E+000  6.02E-001  6.70E-001  5.76E-001 -1.00E+000 -1.00E+000 -1.00E+000
2160.01    3.8   19  6.4 1   0  294.300079 0.004465  17.670589 0.000685  294.300079 0.004465  17.670589 0.000685  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  30.1  18.3  22.3  7.99E-001  8.55E-001  7.61E-001  9.98E-001  7.57E-001  9.98E-001  9.65E-001  9.65E-001  5.33E-001  5.29E-001  4.97E-001  5.06E-001  4.75E-001  4.78E-001
2162.01    7.1    5  8.6 1   0  323.945435 0.005952 108.588577 0.004226  323.945435 0.005952 108.588577 0.004226  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.3   4.7   8.9  7.82E-001  9.28E-001  6.43E-001  6.13E-001  7.27E-001  6.94E-001  0.00E+000  0.00E+000  5.92E-001  3.99E-001  3.48E-001 -1.00E+000 -1.00E+000 -1.00E+000
2166.01    4.0    6  3.9 1   0  296.935547 0.003491  61.622345 0.001864  296.935547 0.003491  61.622345 0.001864  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.6   4.7   6.2  8.07E-001  8.14E-001  7.34E-001  9.39E-001  5.27E-001  8.19E-001  0.00E+000  0.00E+000  5.42E-001  6.90E-001  6.46E-001 -1.00E+000 -1.00E+000 -1.00E+000
2167.01    5.1    9  3.8 1   0  434.153625 0.004049  24.340406 0.001163  434.153625 0.004049  24.340406 0.001163  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.5  14.9  15.1  4.58E-001  2.41E-001  5.31E-001  4.38E-001  4.11E-001  2.58E-001  9.99E-001  9.99E-001  4.48E-001  5.40E-001  5.86E-001  4.49E-002  5.63E-002  4.34E-002
2172.01    3.6   34  3.4 1   0  300.666138 0.002004  10.440889 0.000181  300.666138 0.002004  10.440889 0.000181  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.5  11.3  14.4  8.11E-001  8.98E-001  8.02E-001  9.97E-001  7.92E-001  9.91E-001  9.91E-001  9.91E-001  5.07E-001  5.13E-001  5.06E-001  5.33E-001  5.26E-001  5.20E-001
2173.01    5.5   12  4.6 1   0  338.811554 0.003177  37.816219 0.000835  338.811554 0.003177  37.816219 0.000835  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.7   6.9  13.5  5.56E-001  9.61E-001  4.71E-001  9.92E-001  4.05E-001  9.62E-001  9.27E-001  9.27E-001  5.60E-001  6.07E-001  5.49E-001  6.80E-001  6.25E-001  5.77E-001
2173.02    5.7    9  5.2 1   0  318.497833 0.003968  53.578491 0.001507  318.497833 0.003968  53.578491 0.001507  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.6  10.6  10.9  8.19E-001  6.49E-001  7.32E-001  5.44E-001  6.18E-001  5.86E-001  5.23E-001  5.23E-001  5.74E-001  6.55E-001  5.84E-001  7.23E-001  6.58E-001  5.78E-001
2174.02    3.7   12  4.0 1   0  334.464325 0.004994  33.137814 0.001422  334.464325 0.004994  33.137814 0.001422  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  26.0  16.6  23.4  3.86E-001  6.64E-001  5.10E-001  5.78E-001  4.66E-001  9.54E-001  9.59E-001  9.59E-001  4.15E-001  4.50E-001  5.32E-001  4.79E-001  5.56E-001  5.25E-001
2175.01    8.4    7  9.6 1   0  289.953430 0.005057  26.847281 0.001120  289.953430 0.005057  26.847281 0.001120  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.3  12.1  13.4  6.38E-001  5.10E-001  5.13E-001  5.64E-001  7.24E-001  7.74E-001  0.00E+000  0.00E+000  5.87E-001  3.83E-001  3.19E-001 -1.00E+000 -1.00E+000 -1.00E+000
2177.01    6.5    7  6.9 1   0  323.698303 0.004954  62.893387 0.002075  323.698303 0.004954  62.893387 0.002075  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.5   9.5  11.5  7.51E-001  6.58E-001  7.98E-001  5.66E-001  9.16E-001  8.94E-001  0.00E+000  0.00E+000  4.16E-001  1.89E-001  2.46E-001 -1.00E+000 -1.00E+000 -1.00E+000
2179.01    4.0   16  2.5 1   0  412.741150 0.002577  14.872213 0.000475  412.741150 0.002577  14.872213 0.000475  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.7  15.4  21.4  2.59E-003  4.34E-002  2.67E-003  6.60E-004  1.69E-003  1.02E-003  1.12E-002  1.12E-002  5.20E-001  5.73E-001  5.53E-001  4.50E-001  4.33E-001  3.85E-001
2182.01    4.1   16  3.2 1   0  422.801392 0.002881  17.133553 0.000634  422.801392 0.002881  17.133553 0.000634  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.7  18.7  19.8  6.31E-002  3.47E-002  5.34E-002  2.92E-002  3.78E-002  4.01E-002  2.63E-001  2.63E-001  5.34E-001  5.87E-001  5.53E-001  5.17E-001  4.85E-001  4.35E-001
2185.01    6.7    6  9.3 1   0  356.208344 0.006436  76.967628 0.003556  356.208344 0.006436  76.967628 0.003556  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.9   8.9  12.5  7.63E-001  8.38E-001  6.13E-001  6.89E-001  7.18E-001  7.85E-001  0.00E+000  0.00E+000  6.11E-001  4.57E-001  3.74E-001 -1.00E+000 -1.00E+000 -1.00E+000
2186.01    4.3   17  3.6 1   0  420.993805 0.002951  14.980079 0.000533  420.993805 0.002951  14.980079 0.000533  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.2   6.9  11.1  9.62E-001  9.98E-001  9.41E-001  9.96E-001  9.32E-001  9.99E-001  1.00E+000  1.00E+000  5.54E-001  5.59E-001  5.06E-001  4.21E-001  3.73E-001  3.70E-001
2189.01    8.7    6  2.5 1   0  437.515015 0.002319  33.359283 0.001058  437.515015 0.002319  33.359283 0.001058  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   8.5   4.6   5.7  5.64E-001  6.10E-001  8.57E-001  7.86E-001  9.76E-001  9.87E-001  0.00E+000  0.00E+000  2.05E-001  3.17E-002  8.70E-002 -1.00E+000 -1.00E+000 -1.00E+000
2194.01    4.2   12  4.0 1   0  338.080872 0.003378  34.762188 0.000804  338.080872 0.003378  34.762188 0.000804  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.8  17.6  17.3  2.39E-001  4.68E-002  4.53E-001  4.11E-001  3.58E-001  3.27E-001  2.07E-001  2.07E-001  3.53E-001  4.28E-001  5.71E-001  5.01E-001  6.36E-001  5.67E-001
2195.01    3.6   24  6.4 1   0  310.227905 0.004557  20.053951 0.000637  310.227905 0.004557  20.053951 0.000637  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  32.4  28.7  39.4  2.93E-002  1.28E-001  2.73E-002  3.45E-001  2.64E-002  5.29E-001  7.05E-001  7.05E-001  5.18E-001  5.32E-001  5.15E-001  5.48E-001  5.30E-001  5.16E-001
2201.01    7.1    5  4.7 1   0  310.186249 0.005116 116.525131 0.003560  310.186249 0.005116 116.525131 0.003560  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.7   5.5  10.7  5.47E-001  8.38E-001  4.62E-001  6.52E-001  3.06E-001  1.72E-001  0.00E+000  0.00E+000  5.59E-001  6.89E-001  6.35E-001 -1.00E+000 -1.00E+000 -1.00E+000
2205.01    4.0   11  2.4 1   0  346.151703 0.002489  24.086166 0.000357  346.151703 0.002489  24.086166 0.000357  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.1   6.5   8.5  7.73E-001  8.31E-001  7.20E-001  3.77E-001  6.39E-001  4.74E-001  6.13E-001  6.13E-001  5.40E-001  5.99E-001  5.59E-001  4.25E-001  3.92E-001  3.44E-001
2212.01    3.7   13  4.0 1   0  416.589325 0.004296  17.145372 0.000896  416.589325 0.004296  17.145372 0.000896  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.8   5.3  12.5  9.67E-001  1.00E+000  9.62E-001  1.00E+000  9.35E-001  9.99E-001  9.95E-001  9.95E-001  4.90E-001  5.53E-001  5.61E-001  6.22E-001  6.27E-001  5.68E-001
2215.01    3.3   19 11.4 1   1  309.747833 0.012929  22.037491 0.001967  309.747833 0.012929  22.037491 0.001967  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  79.3  73.4 133.8  2.33E-005  8.32E-002  8.27E-005  5.78E-006  1.89E-004  1.19E-003  2.26E-004  2.26E-004  4.66E-001  4.49E-001  4.83E-001  4.97E-001  5.29E-001  5.45E-001
2217.01    4.3   12  3.6 1   0  353.001831 0.003039  37.800098 0.000800  353.001831 0.003039  37.800098 0.000800  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.0  14.5  18.9  4.15E-002  6.12E-002  1.34E-001  9.32E-003  2.00E-001  2.30E-001  6.26E-001  6.26E-001  3.76E-001  3.34E-001  4.51E-001  3.16E-001  4.26E-001  4.73E-001
2224.02    4.8    4  8.6 1   0  392.311096 0.011705  86.099342 0.009435  392.311096 0.011705  86.099342 0.009435  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  31.1  42.6  60.5  1.18E-003  2.74E-003  2.92E-001  4.38E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  2.76E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2227.01    4.5    6  4.5 1   0  303.246368 0.004809  65.639763 0.002963  303.246368 0.004809  65.639763 0.002963  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.2   7.0   9.7  7.16E-001  8.13E-001  8.40E-001  9.05E-001  7.00E-001  8.35E-001  0.00E+000  0.00E+000  3.14E-001  4.41E-001  6.03E-001 -1.00E+000 -1.00E+000 -1.00E+000
2228.01   11.0    3 13.7 1   1  361.537231 0.007371 102.665619 0.008867  361.537231 0.007371 102.665619 0.008867  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.2  26.4  38.7  2.62E-004  1.68E-003  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2229.01    4.0   10  4.0 1   0  187.109711 0.004275  14.832672 0.001076  187.109711 0.004275  14.832672 0.001076  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.3   7.6  10.0  9.56E-001  9.75E-001  9.43E-001  9.19E-001  9.00E-001  8.19E-001  9.05E-001  9.05E-001  5.02E-001  5.72E-001  5.69E-001  6.22E-001  6.17E-001  5.51E-001
2232.01    7.4    5  4.6 1   0  345.448273 0.003502 101.134781 0.002734  345.448273 0.003502 101.134781 0.002734  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.8   7.7   8.8  3.72E-001  2.60E-001  2.18E-001  3.68E-001  1.97E-001  1.08E-001  0.00E+000  0.00E+000  6.39E-001  7.04E-001  5.95E-001 -1.00E+000 -1.00E+000 -1.00E+000
2237.01    5.0    6  7.3 1   0  326.748810 0.005464  76.427803 0.002632  326.748810 0.005464  76.427803 0.002632  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.1  18.0  22.8  7.73E-002  7.85E-002  4.61E-002  3.39E-001  1.99E-002  2.16E-001  0.00E+000  0.00E+000  6.01E-001  7.32E-001  6.41E-001 -1.00E+000 -1.00E+000 -1.00E+000
2245.01    3.8   14  4.5 1   0  340.908081 0.003945  33.469658 0.000946  340.908081 0.003945  33.469658 0.000946  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.5   8.9   9.4  9.97E-001  9.87E-001  9.94E-001  9.91E-001  9.91E-001  9.89E-001  9.98E-001  9.98E-001  5.50E-001  5.64E-001  5.16E-001  5.93E-001  5.45E-001  5.29E-001
2250.01    3.1   54  1.5 1   0  421.426605 0.001225   2.935434 0.000037  421.426605 0.001225   2.935434 0.000037  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.0   8.8  13.7  1.91E-001  9.10E-001  1.71E-001  9.36E-001  2.36E-001  9.04E-001  6.56E-001  6.56E-001  5.23E-001  4.63E-001  4.41E-001  4.78E-001  4.56E-001  5.15E-001
2257.01    4.5   13  5.4 1   0  324.403107 0.004582  32.561459 0.001217  324.403107 0.004582  32.561459 0.001217  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.1  11.7  17.1  8.14E-001  9.19E-001  7.46E-001  9.39E-001  6.60E-001  8.99E-001  9.58E-001  9.58E-001  5.61E-001  6.26E-001  5.67E-001  6.63E-001  6.07E-001  5.41E-001
2263.01    3.2   17  6.7 1   0  320.609802 0.004822  29.966311 0.001075  320.609802 0.004822  29.966311 0.001075  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  31.0  23.4  26.3  4.96E-001  4.33E-001  4.80E-001  9.44E-001  4.40E-001  9.68E-001  9.48E-001  9.48E-001  5.11E-001  5.41E-001  5.30E-001  6.00E-001  5.88E-001  5.58E-001
2264.01    3.3   12  4.4 1   0  275.908081 0.005664  33.240379 0.001216  275.908081 0.005664  33.240379 0.001216  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  29.2  10.2  30.1  1.89E-001  9.93E-001  1.68E-001  6.69E-001  1.56E-001  8.44E-001  8.24E-001  8.24E-001  5.33E-001  5.59E-001  5.27E-001  6.28E-001  5.96E-001  5.68E-001
2271.01    5.7    6  5.4 1   0  381.147308 0.004982  55.822044 0.002231  381.147308 0.004982  55.822044 0.002231  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.4   6.0   6.1  9.47E-001  8.93E-001  8.97E-001  7.71E-001  9.93E-001  9.97E-001  0.00E+000  0.00E+000  5.51E-001  3.82E-002  3.50E-002 -1.00E+000 -1.00E+000 -1.00E+000
2274.01    3.5   23  3.7 1   0  376.440063 0.002618   9.989587 0.000158  376.440063 0.002618   9.989587 0.000158  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.2  12.8  16.4  5.92E-001  7.57E-001  5.82E-001  6.21E-001  5.19E-001  5.69E-001  7.89E-001  7.89E-001  5.06E-001  5.51E-001  5.45E-001  5.42E-001  5.35E-001  4.91E-001
2279.01    3.7   12  6.0 1   0  254.614532 0.004832  27.015400 0.001053  254.614532 0.004832  27.015400 0.001053  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  25.0   9.3  14.0  9.44E-001  9.89E-001  9.38E-001  9.99E-001  9.13E-001  9.98E-001  9.94E-001  9.94E-001  4.88E-001  5.21E-001  5.31E-001  6.00E-001  6.08E-001  5.76E-001
2280.01    3.5   11  5.3 1   0  425.790771 0.005431  26.021614 0.001740  425.790771 0.005431  26.021614 0.001740  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  26.1  14.1  16.3  8.86E-001  8.27E-001  8.99E-001  8.18E-001  8.36E-001  7.20E-001  5.81E-001  5.81E-001  4.47E-001  5.28E-001  5.76E-001  6.12E-001  6.55E-001  5.81E-001
2283.01    4.0   24  4.6 1   0  318.562317 0.004371  17.400694 0.000518  318.562317 0.004371  17.400694 0.000518  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  30.2  17.9  29.4  4.70E-001  9.24E-001  4.11E-001  9.09E-001  4.76E-001  8.29E-001  5.96E-001  5.96E-001  5.43E-001  4.97E-001  4.55E-001  4.13E-001  3.75E-001  4.18E-001
2285.01    4.9   10  4.2 1   0  295.455139 0.003682  37.942230 0.001025  295.455139 0.003682  37.942230 0.001025  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.8  12.7  14.7  4.53E-001  4.39E-001  3.52E-001  2.49E-001  5.22E-001  2.67E-001  1.78E-001  1.78E-001  5.75E-001  4.53E-001  3.87E-001  5.48E-001  4.81E-001  5.86E-001
2288.01    4.2   10  3.3 1   0  322.706970 0.004546  38.102108 0.001060  322.706970 0.004546  38.102108 0.001060  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.8   7.7  16.0  6.50E-001  9.67E-001  8.87E-001  9.76E-001  9.17E-001  9.14E-001  9.84E-001  9.84E-001  2.37E-001  1.75E-001  3.98E-001  1.06E-001  2.59E-001  3.46E-001
2289.01    4.6    7  4.9 1   0  278.658508 0.004472  62.786072 0.002088  278.658508 0.004472  62.786072 0.002088  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.5  10.0   9.8  7.92E-001  6.68E-001  8.85E-001  9.18E-001  7.69E-001  9.11E-001  0.00E+000  0.00E+000  3.23E-001  4.50E-001  6.12E-001 -1.00E+000 -1.00E+000 -1.00E+000
2290.01    7.2    5  4.8 1   0  373.175049 0.004223  91.500267 0.003387  373.175049 0.004223  91.500267 0.003387  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.7   2.7   3.8  9.41E-001  9.58E-001  8.24E-001  8.32E-001  8.07E-001  7.46E-001  0.00E+000  0.00E+000  6.39E-001  4.50E-001  3.66E-001 -1.00E+000 -1.00E+000 -1.00E+000
2291.01    5.4   12  4.1 1   0  340.090118 0.003073  44.292793 0.001018  340.090118 0.003073  44.292793 0.001018  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.9   9.5  17.3  1.19E-001  8.21E-001  4.11E-001  9.67E-001  3.27E-001  8.05E-001  4.90E-001  4.90E-001  2.81E-001  3.46E-001  5.65E-001  4.17E-001  6.27E-001  5.65E-001
2294.01    6.3    4  5.3 1   0  373.463501 0.005360 131.487671 0.004667  373.463501 0.005360 131.487671 0.004667  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.9   4.9   6.1  7.07E-001  7.09E-001  5.94E-001  6.46E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  5.40E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2296.01    8.1    5 13.6 1   0  281.231354 0.007879 106.251930 0.005639  281.231354 0.007879 106.251930 0.005639  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.0  25.0  30.4  6.18E-002  3.61E-002  6.89E-001  7.61E-001  7.98E-001  7.41E-001  0.00E+000  0.00E+000  1.35E-001  1.20E-001  2.84E-001 -1.00E+000 -1.00E+000 -1.00E+000
2299.01    3.4   27  1.3 1   0  319.505737 0.001298  16.486732 0.000139  319.505737 0.001298  16.486732 0.000139  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  10.2   8.5  10.0  2.82E-001  2.49E-001  2.37E-001  2.69E-001  1.99E-001  1.38E-001  8.99E-002  8.99E-002  5.41E-001  5.78E-001  5.38E-001  6.19E-001  5.80E-001  5.43E-001
2308.01    4.0   14  5.6 1   0  350.974304 0.004580  28.503071 0.001085  350.974304 0.004580  28.503071 0.001085  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  25.8  10.7  22.5  4.69E-001  9.87E-001  3.86E-001  9.85E-001  3.05E-001  9.70E-001  9.79E-001  9.79E-001  5.60E-001  6.23E-001  5.64E-001  5.86E-001  5.28E-001  4.67E-001
2309.01    6.8    7  7.5 3  18  294.840332 0.005601  53.597530 0.002029  294.831268 0.008374  53.576954 0.006262  2.48E-005  1.52E-005  2.78E-005  7.99E-006  0.00E+000  0.00E+000  22.8  35.5  31.8  8.24E-003  6.19E-005  1.34E-002  9.81E-005  9.26E-001  9.78E-001  0.00E+000  0.00E+000  5.19E-001  1.64E-002  1.65E-002 -1.00E+000 -1.00E+000 -1.00E+000
2310.01    3.1   27  2.0 1   0  346.808807 0.002218  16.458832 0.000260  346.808807 0.002218  16.458832 0.000260  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.3   8.4  14.1  7.71E-001  9.99E-001  8.37E-001  9.54E-001  8.85E-001  9.99E-001  9.99E-001  9.99E-001  4.21E-001  3.49E-001  4.25E-001  3.38E-001  4.12E-001  4.86E-001
2314.01    4.0   20  3.3 1   0  303.399353 0.002775  18.870655 0.000347  303.399353 0.002775  18.870655 0.000347  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.3   4.9   7.7  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  1.00E+000  4.51E-001  5.02E-001  5.49E-001  5.55E-001  6.00E-001  5.51E-001
2316.01    3.6   23  7.2 1   0  296.792603 0.004840  17.138494 0.000732  296.792603 0.004840  17.138494 0.000732  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  33.1  16.7  24.0  9.42E-001  9.87E-001  9.23E-001  9.89E-001  8.98E-001  9.93E-001  9.77E-001  9.77E-001  5.37E-001  5.76E-001  5.39E-001  5.20E-001  4.84E-001  4.46E-001
2321.01    5.3    6  6.2 1   0  262.606476 0.005731  95.615005 0.003592  262.606476 0.005731  95.615005 0.003592  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.6   2.8   3.1  9.98E-001  9.96E-001  9.92E-001  9.84E-001  9.56E-001  9.33E-001  0.00E+000  0.00E+000  4.76E-001  6.20E-001  6.32E-001 -1.00E+000 -1.00E+000 -1.00E+000
2323.01    3.3    3  7.5 1   0  170.755432 0.014751  58.351112 0.017760  170.755432 0.014751  58.351112 0.017760  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  36.9   9.3   9.8  6.33E-001  5.83E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2328.01    4.1   18  4.5 1   0  297.397858 0.003199  25.203321 0.000579  297.397858 0.003199  25.203321 0.000579  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.9  12.7  21.5  1.47E-001  8.41E-001  2.05E-001  5.84E-001  1.66E-001  5.40E-001  1.92E-001  1.92E-001  4.51E-001  4.98E-001  5.45E-001  4.12E-001  4.58E-001  4.16E-001
2338.01    4.6    7  5.4 1   0  273.176605 0.005746  66.183800 0.002601  273.176605 0.005746  66.183800 0.002601  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.4   8.2  17.5  4.74E-001  9.32E-001  3.38E-001  7.99E-001  4.43E-001  4.90E-001  0.00E+000  0.00E+000  6.01E-001  5.29E-001  4.40E-001 -1.00E+000 -1.00E+000 -1.00E+000
2339.02    3.9    7  6.5 1   0  306.206604 0.008222  65.186691 0.003716  306.206604 0.008222  65.186691 0.003716  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  31.1   7.7   9.7  9.84E-001  9.85E-001  9.66E-001  9.43E-001  9.10E-001  8.01E-001  0.00E+000  0.00E+000  5.42E-001  6.39E-001  5.97E-001 -1.00E+000 -1.00E+000 -1.00E+000
2343.01    3.8   13  2.8 1   0  331.623932 0.003192  29.073606 0.000637  331.623932 0.003192  29.073606 0.000637  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.3   4.2   9.6  9.59E-001  1.00E+000  9.37E-001  1.00E+000  8.98E-001  9.99E-001  9.99E-001  9.99E-001  5.45E-001  6.09E-001  5.65E-001  6.76E-001  6.34E-001  5.71E-001
2346.01    4.4   14  5.4 1   0  322.364166 0.004311  28.685720 0.000836  322.364166 0.004311  28.685720 0.000836  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.9  10.2  16.0  8.80E-001  9.84E-001  9.26E-001  9.28E-001  8.89E-001  9.31E-001  9.13E-001  9.13E-001  3.88E-001  4.46E-001  5.55E-001  4.99E-001  6.04E-001  5.50E-001
2348.01    6.1    6  8.7 1   0  361.186554 0.005966  85.741867 0.003218  361.186554 0.005966  85.741867 0.003218  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.0  16.9  20.8  2.10E-001  1.91E-001  1.20E-001  1.27E-001  8.67E-002  1.89E-002  0.00E+000  0.00E+000  6.17E-001  7.03E-001  5.99E-001 -1.00E+000 -1.00E+000 -1.00E+000
2358.01    4.3    5  7.6 1   0  302.960083 0.005149  56.490494 0.002507  302.960083 0.005149  56.490494 0.002507  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.5   8.3  12.0  4.48E-001  5.77E-001  4.78E-001  5.61E-001  3.28E-001  2.51E-001  0.00E+000  0.00E+000  4.85E-001  6.25E-001  6.27E-001 -1.00E+000 -1.00E+000 -1.00E+000
2365.01    3.2   12  2.9 1   0  287.478973 0.003437  35.969997 0.000841  287.478973 0.003437  35.969997 0.000841  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.6   4.6   7.1  9.96E-001  9.99E-001  9.90E-001  9.98E-001  9.83E-001  9.95E-001  9.95E-001  9.95E-001  5.67E-001  5.96E-001  5.31E-001  6.15E-001  5.52E-001  5.22E-001
2366.01    3.6   17  4.7 1   0  330.377502 0.003955  25.367449 0.000679  330.377502 0.003955  25.367449 0.000679  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.2  11.6  22.7  3.90E-001  9.67E-001  3.28E-001  9.36E-001  8.93E-001  9.66E-001  9.66E-001  9.66E-001  5.48E-001  1.23E-001  1.04E-001  1.37E-001  1.17E-001  5.15E-001
2370.01    8.8    4  4.8 1   2  337.925964 0.005078  78.722008 0.002942  337.925964 0.005078  78.722008 0.002942  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.0  23.7  20.0  2.40E-002  1.24E-004  2.18E-002  3.95E-002  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.43E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2373.01    7.2    3  7.6 1   0  229.084549 0.007014 147.284393 0.005821  229.084549 0.007014 147.284393 0.005821  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.6   2.7   2.5  7.95E-001  7.42E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2376.01    3.5    8  2.7 1   0  481.877869 0.003827  18.826374 0.001610  481.877869 0.003827  18.826374 0.001610  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.3   3.8   5.4  9.87E-001  9.92E-001  9.69E-001  9.80E-001  9.59E-001  9.39E-001  9.22E-001  9.22E-001  5.76E-001  5.26E-001  4.57E-001  4.94E-001  4.33E-001  4.73E-001
2379.01    3.6   11  3.0 1   0  314.798248 0.004162  40.007351 0.001169  314.798248 0.004162  40.007351 0.001169  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.9   3.0  15.9  6.28E-001  1.00E+000  9.31E-001  9.75E-001  8.90E-001  8.48E-001  9.99E-001  9.99E-001  1.61E-001  2.10E-001  5.57E-001  4.60E-002  1.97E-001  1.68E-001
2389.01    3.3   18  7.5 1   0  318.810059 0.006632  22.922941 0.000987  318.810059 0.006632  22.922941 0.000987  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  41.2  19.1  34.1  6.88E-001  9.87E-001  6.82E-001  9.88E-001  6.87E-001  9.76E-001  8.65E-001  8.65E-001  5.00E-001  4.91E-001  4.90E-001  4.46E-001  4.46E-001  4.56E-001
2390.01    4.9   28  6.0 1   3  325.692902 0.002843  16.104746 0.000328  325.692902 0.002843  16.104746 0.000328  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.1  28.0  39.4  1.96E-009  5.01E-006  1.12E-008  7.91E-006  6.00E-009  2.32E-006  2.68E-004  2.68E-004  4.68E-001  5.09E-001  5.40E-001  3.11E-001  3.40E-001  3.06E-001
2401.01    4.1   11  4.3 1   0  366.614044 0.003726  38.229733 0.001007  366.614044 0.003726  38.229733 0.001007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  17.6  14.0  19.9  1.30E-001  2.79E-001  2.22E-001  7.58E-001  2.13E-001  6.96E-001  8.84E-001  8.84E-001  4.26E-001  4.52E-001  5.22E-001  5.19E-001  5.85E-001  5.62E-001
2408.01    7.2    4  4.5 1   0  382.374451 0.004680  94.289597 0.003846  382.374451 0.004680  94.289597 0.003846  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  12.5  13.9  13.7  9.43E-002  2.03E-002  3.87E-002  6.49E-002  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.89E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2410.01    5.7    3 11.0 1   0  307.027405 0.015704 186.574493 0.018896  307.027405 0.015704 186.574493 0.018896  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  39.2   4.5   4.7  8.31E-001  8.03E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2410.02    4.7    5  6.5 1   3  307.189941 0.008580  86.572098 0.006001  307.189941 0.008580  86.572098 0.006001  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  27.5  53.4  66.6  1.98E-006  1.73E-006  4.82E-007  1.60E-005  1.17E-006  3.01E-007  0.00E+000  0.00E+000  6.45E-001  7.83E-001  6.69E-001 -1.00E+000 -1.00E+000 -1.00E+000
2411.01    3.0   15  4.2 1   0  185.791046 0.005120  11.966939 0.000923  185.791046 0.005120  11.966939 0.000923  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  31.2  12.1  14.2  9.94E-001  9.95E-001  9.99E-001  9.98E-001  9.99E-001  1.00E+000  1.00E+000  1.00E+000  2.60E-001  1.70E-001  3.71E-001  2.09E-001  4.19E-001  5.45E-001
2414.01    4.0   21  6.6 1   0  321.985138 0.004274  22.599491 0.000696  321.985138 0.004274  22.599491 0.000696  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  28.5  20.4  28.0  3.50E-001  5.91E-001  4.55E-001  9.93E-001  3.89E-001  9.94E-001  9.89E-001  9.89E-001  4.28E-001  4.77E-001  5.48E-001  5.26E-001  5.94E-001  5.47E-001
2414.02    3.2    9  4.5 1   0  347.342255 0.007117  45.345428 0.002215  347.342255 0.007117  45.345428 0.002215  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  31.0   7.6  11.7  9.88E-001  9.97E-001  9.71E-001  9.96E-001  9.54E-001  9.74E-001  9.93E-001  9.93E-001  5.80E-001  5.89E-001  5.13E-001  5.36E-001  4.67E-001  4.56E-001
2417.01    7.2    4  4.8 1   0  508.665344 0.005074  47.706249 0.004312  508.665344 0.005074  47.706249 0.004312  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.3  10.1  11.9  2.48E-001  2.57E-001  9.69E-002  6.07E-002  1.00E+000  1.00E+000  0.00E+000  0.00E+000  7.05E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2418.01    5.1    6  5.4 1   0  382.759583 0.005910  86.836624 0.003191  382.759583 0.005910  86.836624 0.003191  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.4  15.9  23.6  1.03E-001  3.14E-001  2.75E-001  4.86E-001  5.07E-001  6.69E-001  0.00E+000  0.00E+000  3.86E-001  2.77E-001  3.63E-001 -1.00E+000 -1.00E+000 -1.00E+000
2423.01    3.7    8  6.9 1   0  369.170959 0.006855  45.129433 0.002435  369.170959 0.006855  45.129433 0.002435  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  29.8  29.1  32.7  8.28E-002  6.24E-002  4.98E-002  1.21E-001  4.86E-002  4.70E-002  2.43E-001  2.43E-001  5.87E-001  6.26E-001  5.44E-001  3.07E-001  2.56E-001  2.35E-001
2432.01    3.1   16  3.5 1   0  329.033051 0.004246  31.055086 0.000942  329.033051 0.004246  31.055086 0.000942  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  25.5  28.8  34.7  3.66E-003  4.00E-003  3.71E-003  4.47E-004  3.82E-003  1.31E-003  7.03E-002  7.03E-002  5.20E-001  5.41E-001  5.21E-001  4.98E-001  4.79E-001  4.59E-001
2436.01    5.1    5  6.3 1   0  252.299881 0.007350  84.572433 0.003645  252.299881 0.007350  84.572433 0.003645  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.0   8.8  10.6  7.91E-001  7.90E-001  6.32E-001  8.41E-001  3.74E-001  2.79E-001  0.00E+000  0.00E+000  6.12E-001  7.72E-001  6.81E-001 -1.00E+000 -1.00E+000 -1.00E+000
2444.01    3.4   20  4.1 1   0  291.147247 0.003799  18.553875 0.000659  291.147247 0.003799  18.553875 0.000659  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  25.4  19.3  24.5  3.28E-001  4.46E-001  3.13E-001  7.32E-001  3.33E-001  9.52E-001  9.50E-001  9.50E-001  5.16E-001  5.04E-001  4.89E-001  5.10E-001  4.95E-001  5.06E-001
2445.01    4.2    6  5.3 1   0  439.620850 0.006350  47.371925 0.003689  439.620850 0.006350  47.371925 0.003689  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.5  10.5  10.2  8.57E-001  7.28E-001  9.61E-001  9.65E-001  8.78E-001  9.39E-001  0.00E+000  0.00E+000  1.71E-001  3.02E-001  6.16E-001 -1.00E+000 -1.00E+000 -1.00E+000
2448.01    4.7   13  3.1 1   0  422.772369 0.002846  13.628284 0.000403  422.772369 0.002846  13.628284 0.000403  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  14.7   9.1  15.8  1.86E-001  7.32E-001  1.82E-001  2.28E-001  5.45E-001  9.09E-001  8.90E-001  8.90E-001  5.15E-001  2.60E-001  2.53E-001  3.26E-001  3.17E-001  5.65E-001
2449.01    6.7    4  6.1 1   0  444.895721 0.005901  53.354496 0.004745  444.895721 0.005901  53.354496 0.004745  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  16.1  11.9  17.1  1.00E-001  1.82E-001  2.01E-001  1.72E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  5.12E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2469.01    7.8    4  7.3 1   3  367.773376 0.005644 131.184753 0.004523  367.773376 0.005644 131.184753 0.004523  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  15.7  27.8  31.1  2.68E-004  5.46E-005  1.06E-004  1.58E-005  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.91E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2474.01    7.0    3  6.2 1   0  307.140533 0.008527 176.834045 0.010088  307.140533 0.008527 176.834045 0.010088  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.1  29.6  39.8  1.09E-003  3.73E-003  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2479.01    3.5   18  8.6 1   0  303.509491 0.005680  25.539557 0.000940  303.509491 0.005680  25.539557 0.000940  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  35.6  32.0  45.6  1.29E-002  1.17E-001  5.49E-002  3.37E-001  6.58E-002  4.04E-001  3.73E-001  3.73E-001  3.74E-001  3.68E-001  4.92E-001  3.64E-001  4.84E-001  4.93E-001
2481.01   10.3    6 15.5 1   3  200.556168 0.012282  33.830784 0.005690  200.556168 0.012282  33.830784 0.005690  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  41.3  92.1 113.4  9.25E-009  1.60E-009  1.64E-007  6.59E-006  6.26E-008  7.78E-012  0.00E+000  0.00E+000  5.41E-001  6.80E-001  6.37E-001 -1.00E+000 -1.00E+000 -1.00E+000
2482.01    3.5    8  3.7 1   0  292.009766 0.005440  45.089169 0.001706  292.009766 0.005440  45.089169 0.001706  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.8  12.8  17.7  5.26E-001  6.30E-001  4.01E-001  3.94E-001  6.65E-001  8.51E-001  4.57E-001  4.57E-001  5.90E-001  3.78E-001  3.10E-001  5.01E-001  4.29E-001  6.04E-001
2484.01    5.0    7  5.9 1   0  299.960175 0.005491  68.886856 0.002965  299.960175 0.005491  68.886856 0.002965  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.4  12.9  10.9  8.55E-001  6.04E-001  7.87E-001  8.67E-001  6.78E-001  5.39E-001  0.00E+000  0.00E+000  5.52E-001  6.27E-001  5.76E-001 -1.00E+000 -1.00E+000 -1.00E+000
2487.01    3.3   12  7.8 1   3  319.220337 0.007692  36.286850 0.001838  319.220337 0.007692  36.286850 0.001838  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  38.6  49.9  69.5  2.13E-005  4.67E-004  1.06E-005  4.29E-005  4.84E-006  6.47E-005  3.14E-005  3.14E-005  5.64E-001  6.31E-001  5.69E-001  6.85E-001  6.26E-001  5.59E-001
2497.01    4.1    9  3.7 1   0  316.610443 0.004421  48.430943 0.001309  316.610443 0.004421  48.430943 0.001309  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  18.6  12.1  11.5  8.60E-001  5.46E-001  7.83E-001  5.28E-001  6.72E-001  5.13E-001  3.07E-001  3.07E-001  5.74E-001  6.59E-001  5.89E-001  7.46E-001  6.83E-001  6.00E-001
2504.01    3.2   13  4.0 1   0  425.749725 0.004475  20.488766 0.001290  425.749725 0.004475  20.488766 0.001290  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.6  25.1  28.0  6.25E-002  3.05E-002  1.53E-001  3.28E-001  1.10E-001  1.63E-001  6.44E-001  6.44E-001  3.96E-001  4.63E-001  5.63E-001  5.00E-001  5.96E-001  5.35E-001
2521.01    4.3   10  4.4 1   0  429.280975 0.004498  28.475670 0.001738  429.280975 0.004498  28.475670 0.001738  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.3  16.3  26.3  3.26E-002  3.29E-001  2.05E-002  4.41E-001  3.33E-002  4.35E-001  1.85E-001  1.85E-001  5.70E-001  5.58E-001  4.91E-001  6.42E-001  5.78E-001  5.84E-001
2525.01    4.3    8  5.1 1   0  308.416412 0.005308  57.294964 0.002175  308.416412 0.005308  57.294964 0.002175  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.2  15.7  17.1  5.36E-001  3.26E-001  6.93E-001  6.60E-001  6.02E-001  7.36E-001  5.65E-001  5.65E-001  3.69E-001  4.40E-001  5.61E-001  4.84E-001  5.93E-001  5.36E-001
2530.01    4.1    9  7.7 1   0  357.242340 0.007953  37.337570 0.001956  357.242340 0.007953  37.337570 0.001956  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  33.8  29.0  41.3  7.21E-002  1.66E-001  4.49E-002  4.76E-001  4.07E-002  3.42E-001  8.11E-001  8.11E-001  5.79E-001  6.20E-001  5.45E-001  6.42E-001  5.72E-001  5.29E-001
2531.01    3.1   10  2.6 1   0  357.153442 0.004275  17.698971 0.001319  357.153442 0.004275  17.698971 0.001319  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.6   9.5  10.0  9.54E-001  9.09E-001  9.22E-001  7.95E-001  8.70E-001  8.77E-001  9.65E-001  9.65E-001  5.59E-001  6.23E-001  5.66E-001  4.82E-001  4.31E-001  3.75E-001
2535.01    4.5    9  5.2 1   0  282.382568 0.005188  48.892162 0.001584  282.382568 0.005188  48.892162 0.001584  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.1  12.2  19.1  4.67E-001  7.49E-001  4.29E-001  3.98E-001  3.13E-001  2.11E-001  5.59E-001  5.59E-001  5.29E-001  6.20E-001  5.90E-001  2.80E-001  2.65E-001  2.12E-001
2536.01    4.1    9  6.4 1   0  325.820679 0.006159  51.133644 0.002378  325.820679 0.006159  51.133644 0.002378  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  27.0  13.0  19.4  6.82E-001  8.60E-001  5.68E-001  7.75E-001  4.98E-001  7.90E-001  6.83E-001  6.83E-001  5.83E-001  6.27E-001  5.48E-001  7.20E-001  6.48E-001  6.01E-001
2553.01    6.0    4  7.0 1   0  235.585709 0.007683  88.070961 0.006337  235.585709 0.007683  88.070961 0.006337  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.4   6.6   8.3  7.23E-001  7.20E-001  4.31E-001  4.15E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  6.99E-001 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2554.01    3.0   11  1.8 1   0  361.891418 0.002426  39.756241 0.000658  361.891418 0.002426  39.756241 0.000658  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  11.6   4.5   5.7  9.75E-001  9.79E-001  9.66E-001  9.83E-001  9.82E-001  9.93E-001  1.00E+000  1.00E+000  5.10E-001  3.39E-001  3.34E-001  7.11E-002  7.14E-002  1.42E-001
2556.01    3.8    9  5.2 1   0  290.055084 0.005327  40.835728 0.001807  290.055084 0.005327  40.835728 0.001807  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  23.5  13.1  16.0  7.32E-001  7.33E-001  6.22E-001  6.32E-001  5.65E-001  7.36E-001  6.49E-001  6.49E-001  5.83E-001  6.16E-001  5.37E-001  7.06E-001  6.34E-001  5.96E-001
2564.01    4.3    6  9.7 1   0  380.548798 0.010802  66.562378 0.006527  380.548798 0.010802  66.562378 0.006527  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  41.3   2.8   3.1  1.00E+000  1.00E+000  9.98E-001  9.98E-001  9.83E-001  9.89E-001  0.00E+000  0.00E+000  5.95E-001  7.08E-001  6.22E-001 -1.00E+000 -1.00E+000 -1.00E+000
2573.01    5.5  178  1.5 1   0  449.168091 0.000357   1.347522 0.000007  449.168091 0.000357   1.347522 0.000007  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000   7.3   5.2   7.0  2.71E-001  9.72E-001  2.56E-001  9.84E-001  2.80E-001  9.65E-001  9.63E-001  9.63E-001  5.13E-001  4.94E-001  4.81E-001  5.07E-001  4.94E-001  5.13E-001
2577.01    4.2   22  5.5 1   3  287.739655 0.003073  18.558491 0.000374  287.739655 0.003073  18.558491 0.000374  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  22.8  53.0  59.2  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  1.97E-013  3.60E-012  3.60E-012  5.19E-001  2.90E-001  2.76E-001  2.76E-001  2.64E-001  4.81E-001
2582.01    4.0   11  4.8 1   0  281.999786 0.004321  40.031143 0.001336  281.999786 0.004321  40.031143 0.001336  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.0  15.5  19.9  3.34E-001  3.99E-001  2.56E-001  3.46E-001  3.14E-001  9.60E-001  9.57E-001  9.57E-001  5.68E-001  5.31E-001  4.66E-001  6.15E-001  5.52E-001  5.81E-001
2592.01    6.4    3  8.7 1   0  310.975983 0.009759 175.608322 0.011720  310.975983 0.009759 175.608322 0.011720  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  24.9   2.7   3.6  7.95E-001  8.17E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2593.01    5.8   29  8.3 1   0  342.102173 0.004885  14.796463 0.000519  342.102173 0.004885  14.796463 0.000519  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  38.9  23.8  36.7  4.51E-001  9.30E-001  5.22E-001  8.12E-001  6.90E-001  1.00E+000  9.97E-001  9.97E-001  4.50E-001  3.26E-001  3.73E-001  3.55E-001  4.02E-001  5.29E-001
2603.01    4.5    5 11.3 1   0  283.253265 0.011928  73.701477 0.006147  283.253265 0.011928  73.701477 0.006147  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  38.4  13.9  22.3  6.18E-001  7.93E-001  4.50E-001  4.53E-001  4.20E-001  3.67E-001  0.00E+000  0.00E+000  6.16E-001  6.28E-001  5.38E-001 -1.00E+000 -1.00E+000 -1.00E+000
2613.01    3.6    9  2.8 1   0  297.366516 0.004369  51.574215 0.001460  297.366516 0.004369  51.574215 0.001460  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.3  15.7  19.9  1.74E-001  3.60E-001  1.76E-001  9.79E-002  1.80E-001  5.55E-001  1.86E-001  1.86E-001  5.18E-001  5.35E-001  5.18E-001  6.16E-001  5.98E-001  5.77E-001
2624.01    6.8    3  5.3 1   0  411.354828 0.006152 115.688240 0.007766  411.354828 0.006152 115.688240 0.007766  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  13.2   2.2   1.8  8.23E-001  7.20E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000
2631.01    3.3   10  8.6 1   0  318.214752 0.009822  44.998585 0.003505  318.214752 0.009822  44.998585 0.003505  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  54.9  27.7  35.9  5.89E-001  8.57E-001  7.05E-001  7.13E-001  6.13E-001  6.22E-001  5.05E-001  5.05E-001  3.98E-001  4.70E-001  5.66E-001  5.69E-001  6.55E-001  5.91E-001
2639.01    3.7    7  8.9 1   0  179.809799 0.010471  25.105343 0.004786  179.809799 0.010471  25.105343 0.004786  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  39.1  29.8  37.2  2.96E-001  2.69E-001  2.16E-001  3.66E-001  1.28E-001  2.41E-001  0.00E+000  0.00E+000  5.81E-001  6.88E-001  6.13E-001 -1.00E+000 -1.00E+000 -1.00E+000
2640.01    6.5    7 15.6 1   3  301.760101 0.007722  33.178459 0.002065  301.760101 0.007722  33.178459 0.002065  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  29.6 107.7 154.5  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  5.91E-001  6.59E-001  5.74E-001 -1.00E+000 -1.00E+000 -1.00E+000
2660.01    3.6   12  3.9 1   0  186.336884 0.003955  18.015036 0.001200  186.336884 0.003955  18.015036 0.001200  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  19.7  20.2  26.3  1.79E-002  3.13E-002  5.05E-002  1.35E-002  4.90E-002  2.27E-001  3.55E-001  3.55E-001  4.24E-001  4.53E-001  5.26E-001  5.31E-001  5.99E-001  5.72E-001
2666.01    4.9    5  6.2 1   0  284.111908 0.007064  64.036819 0.003285  284.111908 0.007064  64.036819 0.003285  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  21.4  24.6  30.8  2.41E-002  1.62E-002  2.39E-001  3.15E-002  7.06E-001  5.86E-001  0.00E+000  0.00E+000  3.28E-001  1.55E-001  2.18E-001 -1.00E+000 -1.00E+000 -1.00E+000
2841.01    6.6    3  6.9 1   0  319.328674 0.007966 159.366608 0.008766  319.328674 0.007966 159.366608 0.008766  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000  20.2  11.1  17.9  1.08E-001  2.33E-001  1.00E+000  1.00E+000  0.00E+000  0.00E+000  0.00E+000  0.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000 -1.00E+000

